The Finiteness Threshold Width of Lattice Polytopes

We prove that in each dimension $d$ there is a constant $w^\infty(d)\in \mathbb{N}$ such that for every $n\in \mathbb{N}$ all but finitely many $d$-polytopes with $n$ lattice points have width at most $w^\infty(d)$. We call $w^\infty(d)$ the finiteness threshold width and show that $d-2 \le w^\infty(d)\le O^*\left( d^{4/3}\right)$. Blanco and Santos determined the value $w^\infty(3)=1$. Here, we establish $w^\infty(4)=2$. This implies, in particular, that there are only finitely many empty $4$-simplices of width larger than two. The main tool in our proofs is the study of $d$-dimensional lifts of hollow $(d-1)$-polytopes.

==> anc/Data/04_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55864c4b"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m />
</data>


==> anc/Data/05_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55864dae"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 3</v>
    </m>
  </m>
</data>


==> anc/Data/06_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55864ed9"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 3 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
    </m>
  </m>
</data>


==> anc/Data/07_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55864215"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 2</v>
      <v>1 2 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 9 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 -2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 5 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 5 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 7 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
  </m>
</data>


==> anc/Data/08_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55865a46"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 2 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 4 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 -1</v>
      <v>1 -2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 3</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 1</v>
      <v>1 1 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 -2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 3 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 3 -4 -9</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 3 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 2 -2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 3 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 6</v>
      <v>1 2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 5</v>
      <v>1 2 -2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 5</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 5</v>
      <v>1 3 -7 -9</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 5 7</v>
      <v>1 2 -2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 -1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 -3</v>
      <v>1 1 1 1</v>
      <v>1 2 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 2 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 2 2 4</v>
      <v>1 -1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 2 3</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 2</v>
      <v>1 2 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -1</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -1 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 7 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -1</v>
      <v>1 -1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 3</v>
      <v>1 2 1 2</v>
    </m>
  </m>
</data>


==> anc/Data/09_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55867e43"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 0 2</v>
      <v>1 6 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 0 3</v>
      <v>1 4 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 5 2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -2 4</v>
      <v>1 4 5 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 4 -3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 2</v>
      <v>1 -1 3 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 2</v>
      <v>1 2 -4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 2 1</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 2</v>
      <v>1 -4 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -2</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 1 1 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 -3 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -1 -2</v>
      <v>1 1 1 -1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -4</v>
      <v>1 2 2 -4</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 -1</v>
      <v>1 -3 0 2</v>
      <v>1 2 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 1 1</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 -3</v>
      <v>1 1 -1 1</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -3 3 4</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 3 2</v>
      <v>1 -1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 5</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 3</v>
      <v>1 2 1 -2</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 3</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 5 2 -10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -1 -1</v>
      <v>1 -1 1 2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -4 -2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 1 1</v>
      <v>1 1 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 0 -1</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 -1 1</v>
      <v>1 2 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 5 -6 -10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 2 -2 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 7</v>
      <v>1 2 -2 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 4</v>
      <v>1 3 -4 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 5</v>
      <v>1 2 -4 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 5</v>
      <v>1 2 -1 -2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 5</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 7</v>
      <v>1 2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 7</v>
      <v>1 2 -2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 7</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -3</v>
      <v>1 -2 2 -3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 4</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 2 -2</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 0 -2</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 0</v>
      <v>1 1 2 1</v>
      <v>1 -1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 2 1</v>
      <v>1 1 2 2</v>
      <v>1 -2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 2 -3 -1</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 2 -2 0</v>
      <v>1 -1 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 1 3 5</v>
      <v>1 -2 -4 -7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 0 2 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 2 3</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -6</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 2 3</v>
      <v>1 -1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 3 4</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 1 0 -1</v>
      <v>1 0 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 1 3 4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 0 3 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 4</v>
      <v>1 2 2 4</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 4 8</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -1</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -2 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 -1</v>
      <v>1 2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 2 2 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 6 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 3</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 0 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 3 2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 2 -1</v>
      <v>1 -3 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 3 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -1</v>
      <v>1 3 2 -1</v>
    </m>
  </m>
</data>


==> anc/Data/10_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="57609dc9"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -5 3 0</v>
      <v>1 2 0 3</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 2</v>
      <v>1 8 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 3</v>
      <v>1 5 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 4</v>
      <v>1 4 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 5</v>
      <v>1 3 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 7 2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 7 3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 0 2</v>
      <v>1 8 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 0 3</v>
      <v>1 -2 0 2</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 0 3</v>
      <v>1 8 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 5 2</v>
      <v>1 1 1 0</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 2</v>
      <v>1 -5 5 2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -2 2</v>
      <v>1 2 3 -1</v>
      <v>1 -3 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 -1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 2</v>
      <v>1 -1 4 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 2 -2 1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 -2 3 2</v>
      <v>1 3 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 1 -1 -2</v>
      <v>1 2 -1 -2</v>
      <v>1 1 1 0</v>
      <v>1 1 -1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 -5</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 2</v>
      <v>1 2 -6 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 5 2</v>
      <v>1 2 -6 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 0</v>
      <v>1 -2 4 2</v>
      <v>1 1 -1 1</v>
      <v>1 -2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 2</v>
      <v>1 -4 3 -3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -4</v>
      <v>1 0 2 -2</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -4</v>
      <v>1 2 1 -5</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -2</v>
      <v>1 2 1 -1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 1 1 3</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 4</v>
      <v>1 -1 0 1</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -3</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 -2</v>
      <v>1 1 -3 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 -5 10 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -1 -2</v>
      <v>1 1 -2 2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 1 -3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -2</v>
      <v>1 2 0 -2</v>
      <v>1 1 2 -2</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 1 2 0</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 3 1 -2</v>
      <v>1 -4 -2 3</v>
      <v>1 -3 -2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -5 0 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 5 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 3</v>
      <v>1 1 2 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
      <v>1 1 1 0</v>
      <v>1 5 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 -1</v>
      <v>1 -2 2 1</v>
      <v>1 4 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 -3</v>
      <v>1 1 1 -1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -1 -3</v>
      <v>1 1 -1 1</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -3</v>
      <v>1 2 1 0</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 -4 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 2 2 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -3 -4</v>
      <v>1 1 -1 1</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -3 4 3</v>
      <v>1 -1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 0 5</v>
      <v>1 3 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 5 1</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 1 1 -3</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 1 -1 1</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -3 7</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 1</v>
      <v>1 2 2 -4</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 0 -1 3</v>
      <v>1 2 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 3</v>
      <v>1 -1 2 1</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -1</v>
      <v>1 2 2 -4</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 3 2 -6</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 -3</v>
      <v>1 0 -2 5</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 -3</v>
      <v>1 1 1 -4</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 -2</v>
      <v>1 3 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -4</v>
      <v>1 1 2 -3</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 5</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 2</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -2 -2</v>
      <v>1 0 2 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -1 -1</v>
      <v>1 -1 1 2</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 -8</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 3 -4 -3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 -3 -6</v>
      <v>1 0 0 -1</v>
      <v>1 2 -2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 1 -1</v>
      <v>1 0 2 2</v>
      <v>1 2 -1 -2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 1 0</v>
      <v>1 1 1 1</v>
      <v>1 2 0 -2</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 5 -6 -10</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 3 -4 -12</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 6</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 4</v>
      <v>1 3 -4 -6</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 4</v>
      <v>1 3 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 5</v>
      <v>1 3 -4 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 7</v>
      <v>1 2 -4 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 7</v>
      <v>1 2 -1 -2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -4</v>
      <v>1 -2 2 -4</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 2 0 1</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 -1 1</v>
      <v>1 0 -1 1</v>
      <v>1 2 -1 2</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 1 2</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 1 1 -1</v>
      <v>1 0 2 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 1 1</v>
      <v>1 2 0 4</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 3</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 3 1 -3</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 4</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 2 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 5 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 2 3</v>
      <v>1 -1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -1 2 -2</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -2 0 -1</v>
      <v>1 1 2 2</v>
      <v>1 -2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 -1 -3</v>
      <v>1 1 -2 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 0 -1</v>
      <v>1 1 2 2</v>
      <v>1 -2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
      <v>1 1 1 0</v>
      <v>1 -1 2 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 -1 0 -2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 0 2 5</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 1 0</v>
      <v>1 1 2 2</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 3</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 1 0 -1</v>
      <v>1 0 2 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 5</v>
      <v>1 0 0 -3</v>
      <v>1 2 3 9</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 5</v>
      <v>1 2 2 4</v>
      <v>1 -1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 6</v>
      <v>1 0 2 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 1 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 2 -3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 2 3</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 1 0 3</v>
      <v>1 2 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 3 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -3 -2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 4</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -6</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 -6</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 2 2</v>
      <v>1 2 1 4</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 3 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 3 3</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 1 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 5</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 5</v>
      <v>1 0 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 -4 0 -7</v>
      <v>1 3 2 5</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 0 1</v>
      <v>1 -2 0 -5</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 4 5</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 2 2 4</v>
      <v>1 0 -1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 4</v>
      <v>1 1 3 7</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 0 -1 -1</v>
      <v>1 1 1 2</v>
      <v>1 2 1 2</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 1 4 5</v>
      <v>1 0 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 0 1 1</v>
      <v>1 -2 2 -1</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 0 3 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 4 0 4</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 2 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 4</v>
      <v>1 2 3 5</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 4</v>
      <v>1 0 -2 -1</v>
      <v>1 0 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 5</v>
      <v>1 0 0 -1</v>
      <v>1 0 -1 -1</v>
      <v>1 -2 -3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 4 8</v>
      <v>1 2 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 2 2 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 5</v>
      <v>1 3 2 5</v>
      <v>1 -2 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 5</v>
      <v>1 3 2 5</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 6</v>
      <v>1 4 0 4</v>
      <v>1 2 1 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 -1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 1</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 -1 3 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 3</v>
      <v>1 2 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 3</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 3 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 1 0 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 2 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 2 0 2</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 5</v>
      <v>1 0 3 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 1 2</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -5 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 5 3</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 6 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 2 1</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -6 -4 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 1 0 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 3 1</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -2 0</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 2 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 3 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 4 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 -1 1</v>
      <v>1 0 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 5 2</v>
      <v>1 2 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 5 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 6 0</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -6 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 1 1</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 3 1</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 0</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 3 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -2 2</v>
      <v>1 4 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 1 2 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 1 2</v>
      <v>1 3 3 0</v>
      <v>1 -1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 1 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 3 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 7 0</v>
      <v>1 0 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 6 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 7 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 -5 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -3 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 -2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 1 -3 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 -2</v>
      <v>1 -1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -1</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 3 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 6</v>
      <v>1 2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -2 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 2</v>
      <v>1 2 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 1 3</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 1</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 0 2 2</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 2 1 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 3 5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 2 -1</v>
      <v>1 -1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/11_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5584cd99"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -5 3 0</v>
      <v>1 -2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 3</v>
      <v>1 5 2 -2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 4</v>
      <v>1 -2 0 2</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 5</v>
      <v>1 9 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 7 2</v>
      <v>1 1 1 0</v>
      <v>1 -2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 6 2</v>
      <v>1 -7 7 2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 0 3</v>
      <v>1 3 1 -1</v>
      <v>1 -2 0 2</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -3 3</v>
      <v>1 2 1 0</v>
      <v>1 -3 -4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 2 -2</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 2</v>
      <v>1 2 -2 -1</v>
      <v>1 -4 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 3</v>
      <v>1 2 3 -3</v>
      <v>1 2 2 -2</v>
      <v>1 -4 -3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 2</v>
      <v>1 6 1 -3</v>
      <v>1 4 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 6 -4 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 2</v>
      <v>1 -1 5 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 4 2</v>
      <v>1 -1 4 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 5 2</v>
      <v>1 -1 5 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -1 2</v>
      <v>1 -1 2 -2</v>
      <v>1 0 2 -2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 0 1</v>
      <v>1 -1 2 4</v>
      <v>1 0 1 4</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 0 1</v>
      <v>1 1 2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 2 -1 -2</v>
      <v>1 2 0 -2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 -2</v>
      <v>1 2 0 2</v>
      <v>1 -3 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -4 5 2</v>
      <v>1 5 -6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -4</v>
      <v>1 2 -2 1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 0 2 -3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 0 2 -3</v>
      <v>1 2 0 1</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 2 -2 1</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 1 0 2</v>
      <v>1 -4 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 -2</v>
      <v>1 -2 1 -1</v>
      <v>1 -1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 2 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 2 -1 2</v>
      <v>1 0 2 -2</v>
      <v>1 3 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 2 0 1</v>
      <v>1 1 0 2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 -3</v>
      <v>1 0 4 -5</v>
      <v>1 2 -2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -4 -2</v>
      <v>1 2 -5 -2</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 -2</v>
      <v>1 2 -4 -2</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 2</v>
      <v>1 -7 12 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -1</v>
      <v>1 0 1 1</v>
      <v>1 2 1 -3</v>
      <v>1 1 2 -3</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -1</v>
      <v>1 0 1 1</v>
      <v>1 2 2 -4</v>
      <v>1 1 3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 -1 2 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 3 2 -3</v>
      <v>1 2 1 0</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 4 2 3</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 7 3 -7</v>
      <v>1 2 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 -2</v>
      <v>1 0 1 1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 -3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 1 1 0</v>
      <v>1 3 3 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 1 2 1</v>
      <v>1 1 1 3</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -6</v>
      <v>1 0 2 -2</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -3</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -3</v>
      <v>1 2 2 -2</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 -4</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -5 -4</v>
      <v>1 0 4 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 -2</v>
      <v>1 1 -4 -1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 6</v>
      <v>1 0 3 -5</v>
      <v>1 2 -2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 -4</v>
      <v>1 1 -1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -1 2</v>
      <v>1 -3 2 -2</v>
      <v>1 2 -1 3</v>
      <v>1 -3 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 1 3 -3</v>
      <v>1 2 3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 2 0 -2</v>
      <v>1 1 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 2 -5</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 -1 2 -2</v>
      <v>1 2 1 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 2</v>
      <v>1 1 0 3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -2</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 3</v>
      <v>1 -1 1 1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -4</v>
      <v>1 1 3 -7</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -3</v>
      <v>1 2 1 -2</v>
      <v>1 1 2 -2</v>
      <v>1 4 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -3 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -3 0 1</v>
      <v>1 1 2 -2</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
      <v>1 1 1 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 4 -3</v>
      <v>1 0 1 -2</v>
      <v>1 1 3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 2</v>
      <v>1 0 1 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 -3</v>
      <v>1 2 0 -2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 -3</v>
      <v>1 3 -1 -3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 3</v>
      <v>1 -2 1 -1</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 3 0 -3</v>
      <v>1 2 2 -3</v>
      <v>1 2 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 -2</v>
      <v>1 1 0 1</v>
      <v>1 -2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 1</v>
      <v>1 3 0 2</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 5 -5</v>
      <v>1 -3 -2 4</v>
      <v>1 4 4 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 -5 -2</v>
      <v>1 -2 2 1</v>
      <v>1 4 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 3 -3</v>
      <v>1 4 1 -1</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -3 0 4</v>
      <v>1 5 2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 3 1</v>
      <v>1 0 1 1</v>
      <v>1 2 -3 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 1 2</v>
      <v>1 -1 0 2</v>
      <v>1 0 1 3</v>
      <v>1 -1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 3 -5 0</v>
      <v>1 1 -1 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -3 7</v>
      <v>1 2 3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 3 4 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -3</v>
      <v>1 2 2 -4</v>
      <v>1 0 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 1</v>
      <v>1 -2 5 1</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 -1 0 1</v>
      <v>1 1 2 -2</v>
      <v>1 1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -4</v>
      <v>1 0 1 -2</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -4</v>
      <v>1 1 3 -4</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -2 0 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 3 -6</v>
      <v>1 2 2 -4</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 -3 0</v>
      <v>1 -2 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 5</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 -1</v>
      <v>1 2 3 -9</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 0 -1 7</v>
      <v>1 2 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 -3</v>
      <v>1 -1 2 3</v>
      <v>1 -1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 0 3</v>
      <v>1 -2 2 -2</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -3 -2</v>
      <v>1 1 0 1</v>
      <v>1 2 -2 -2</v>
      <v>1 2 -2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 0</v>
      <v>1 1 -1 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -2</v>
      <v>1 1 0 -3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 1 -2 -2</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 -2 -1</v>
      <v>1 2 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 4 -6 -12</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 3 -4 -12</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 0 1 4</v>
      <v>1 2 -2 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 3 4</v>
      <v>1 1 1 1</v>
      <v>1 3 -4 -6</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 5</v>
      <v>1 1 0 -1</v>
      <v>1 3 -4 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 5</v>
      <v>1 3 5 7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 7</v>
      <v>1 2 -6 -12</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 7</v>
      <v>1 2 -2 -4</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 7</v>
      <v>1 2 -1 -2</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 -4</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 3</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 3</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -3</v>
      <v>1 -2 2 -4</v>
      <v>1 0 1 -1</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 2</v>
      <v>1 2 -3 -2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 3 0 1</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 -1 1</v>
      <v>1 0 1 1</v>
      <v>1 0 -1 1</v>
      <v>1 2 -1 2</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 -1 2</v>
      <v>1 1 1 1</v>
      <v>1 1 -1 1</v>
      <v>1 -1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -4</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -1 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 0 1</v>
      <v>1 4 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 1 -5</v>
      <v>1 -2 2 -5</v>
      <v>1 2 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 1</v>
      <v>1 0 1 3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 4</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 1 1</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 1 2</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 1 2</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 1 2</v>
      <v>1 2 0 4</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 4</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 0 3</v>
      <v>1 3 2 -2</v>
      <v>1 -3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 4 1 -4</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 -4</v>
      <v>1 3 3 -3</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 4 2</v>
      <v>1 5 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 3</v>
      <v>1 1 -1 -2</v>
      <v>1 -1 1 1</v>
      <v>1 1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 3 0 4</v>
      <v>1 0 2 -1</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 -1</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 -1</v>
      <v>1 0 2 3</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 4 3</v>
      <v>1 0 3 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 -3 -2</v>
      <v>1 2 -1 1</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 -1 0 -2</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 1 -1 -3</v>
      <v>1 -1 1 4</v>
      <v>1 0 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 2</v>
      <v>1 1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 2 1 2</v>
      <v>1 2 1 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 0 2 3</v>
      <v>1 0 0 -1</v>
      <v>1 2 4 10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -1</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 1 1 1</v>
      <v>1 1 2 3</v>
      <v>1 -1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 0 0 -2</v>
      <v>1 1 1 1</v>
      <v>1 1 1 4</v>
      <v>1 -1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 1 1 0</v>
      <v>1 1 1 4</v>
      <v>1 -1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 -1 0 -3</v>
      <v>1 0 1 1</v>
      <v>1 3 3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 0 -1 -3</v>
      <v>1 2 0 2</v>
      <v>1 0 -2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 2 1 2</v>
      <v>1 -1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 5</v>
      <v>1 0 -3 -7</v>
      <v>1 2 4 8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 6</v>
      <v>1 1 0 -1</v>
      <v>1 0 2 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -5 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 3 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 2 3</v>
      <v>1 1 -1 1</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 -1 -1</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 2 3</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 0</v>
      <v>1 2 0 4</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 2 0 2</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 3 0 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 3 4</v>
      <v>1 1 1 3</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 3</v>
      <v>1 2 0 2</v>
      <v>1 0 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 2 2</v>
      <v>1 2 0 4</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -6</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 1</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 -1 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 3 2 2</v>
      <v>1 3 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 6</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 1</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 5</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 0 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 0 1</v>
      <v>1 -3 0 -7</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 2 0 2</v>
      <v>1 3 1 3</v>
      <v>1 1 -1 0</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 4</v>
      <v>1 0 0 -2</v>
      <v>1 -2 0 -5</v>
      <v>1 3 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 -1 -1 -2</v>
      <v>1 0 -1 -2</v>
      <v>1 -1 -2 -2</v>
      <v>1 -1 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 0 -5 -4</v>
      <v>1 2 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 0 3 2</v>
      <v>1 0 -5 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 1 -1 -3</v>
      <v>1 0 -2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 1 2 2</v>
      <v>1 0 2 1</v>
      <v>1 2 1 3</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 2 4 8</v>
      <v>1 -1 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 1 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 1 3</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -3 0</v>
      <v>1 2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 -3 2 -2</v>
      <v>1 -2 2 -1</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 3 0 3</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 3 0 5</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 4 0 4</v>
      <v>1 2 2 3</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 -5 2 -10</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 0 3 4</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 3 0 4</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 4</v>
      <v>1 2 2 3</v>
      <v>1 0 -2 -1</v>
      <v>1 0 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 0</v>
      <v>1 2 -3 1</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 -2 2 -1</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 3 0 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 5</v>
      <v>1 5 2 7</v>
      <v>1 2 1 3</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 4 7</v>
      <v>1 0 0 -1</v>
      <v>1 0 -1 -1</v>
      <v>1 -2 -3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -6 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 1 6</v>
      <v>1 4 2 6</v>
      <v>1 -3 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 7</v>
      <v>1 2 2 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 -1 3 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 6 2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 2</v>
      <v>1 -4 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 2</v>
      <v>1 4 1 -2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 3</v>
      <v>1 2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -1</v>
      <v>1 2 0 1</v>
      <v>1 1 0 2</v>
      <v>1 0 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -3</v>
      <v>1 2 0 -2</v>
      <v>1 0 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -5 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -5 0 3</v>
      <v>1 -3 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -4 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -1</v>
      <v>1 2 -2 2</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -3</v>
      <v>1 0 3 -1</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 -2</v>
      <v>1 1 -2 -1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 2</v>
      <v>1 1 -1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 1 2 -1</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -1</v>
      <v>1 0 5 -2</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 1 2</v>
      <v>1 -2 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 1 1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 -2 0 1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -1 -2</v>
      <v>1 1 -2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 -1</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 4</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 3 4</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 3 5</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 4 5</v>
      <v>1 2 -3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -2 1 0</v>
      <v>1 -1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 1 3</v>
      <v>1 1 0 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 1 1</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
      <v>1 0 1 -1</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 0 -1</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 -4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 1 -1 0</v>
      <v>1 -1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 3 -2 1</v>
      <v>1 1 1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 3 -2 1</v>
      <v>1 1 1 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 1 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 2 -3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 5</v>
      <v>1 2 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 -1 4 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -5 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -1 1</v>
      <v>1 0 3 -2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 0</v>
      <v>1 4 8 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 2 2 1</v>
      <v>1 1 2 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 2 2 1</v>
      <v>1 2 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 2</v>
      <v>1 0 5 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 6 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 7 3</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -2 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 1 0 2</v>
      <v>1 2 3 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 3 0</v>
      <v>1 -3 0 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 3 4 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 2</v>
      <v>1 2 2 0</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 1</v>
      <v>1 1 2 1</v>
      <v>1 -1 -3 0</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 3</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 3 1 3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 3</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
      <v>1 -1 -1 -2</v>
      <v>1 0 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 3</v>
      <v>1 1 1 -1</v>
      <v>1 0 -1 -1</v>
      <v>1 -1 -2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 1 1</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 -1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 5</v>
      <v>1 2 2 2</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 0 5</v>
      <v>1 2 3 1</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 0</v>
      <v>1 0 5 2</v>
      <v>1 2 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 6 2</v>
      <v>1 2 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 -3 3</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 3 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 -1 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 2</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 0</v>
      <v>1 -3 -6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -1 -1 1</v>
      <v>1 -3 -6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -5 0 3</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 3 4 1</v>
      <v>1 5 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
      <v>1 3 3 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 4 2</v>
      <v>1 0 1 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 3 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 0</v>
      <v>1 -1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 2</v>
      <v>1 -3 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 0 -1 1</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -2 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -2 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 -4 -6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 4 1</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 1</v>
      <v>1 1 2 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 1 0</v>
      <v>1 4 5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 2</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 1 1</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 2 3 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 1 2</v>
      <v>1 3 3 0</v>
      <v>1 -1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 3 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 7 0</v>
      <v>1 0 0 2</v>
      <v>1 3 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 7 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 6 0</v>
      <v>1 2 1 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 8 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -3 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 4 2</v>
      <v>1 -6 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -2</v>
      <v>1 2 0 -1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -2</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -1</v>
      <v>1 2 2 -4</v>
      <v>1 2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -4</v>
      <v>1 2 1 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -1</v>
      <v>1 1 0 -2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 -3 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -2</v>
      <v>1 2 2 -2</v>
      <v>1 3 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 2 -4</v>
      <v>1 4 1 -2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -2</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -2 2 2</v>
      <v>1 0 0 -1</v>
      <v>1 1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -1 -2</v>
      <v>1 2 -1 -2</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 1 1 0</v>
      <v>1 0 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -3 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 0 1</v>
      <v>1 -4 2 2</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 1 2</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 2 -1 0</v>
      <v>1 1 1 3</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 6</v>
      <v>1 0 2 2</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 6</v>
      <v>1 2 1 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 2 4</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 1 -1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 1 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -3 0</v>
      <v>1 3 -1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -1 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 1</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 0 -1</v>
      <v>1 4 2 -1</v>
    </m>
  </m>
</data>


==> anc/Data/12_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5761ab28"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 4</v>
      <v>1 12 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 7 2</v>
      <v>1 1 1 0</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 -3 3</v>
      <v>1 3 4 -2</v>
      <v>1 -4 -4 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 1</v>
      <v>1 -3 2 2</v>
      <v>1 5 -4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 0 1</v>
      <v>1 2 2 -2</v>
      <v>1 -1 1 -1</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 0 1</v>
      <v>1 4 1 -2</v>
      <v>1 2 2 -2</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 2 2</v>
      <v>1 -3 1 3</v>
      <v>1 4 -2 -3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 2 2</v>
      <v>1 4 0 -5</v>
      <v>1 -4 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 3</v>
      <v>1 -5 5 4</v>
      <v>1 1 1 0</v>
      <v>1 -3 4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 4 1</v>
      <v>1 0 1 1</v>
      <v>1 -2 3 2</v>
      <v>1 3 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 -3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 -4 4 1</v>
      <v>1 4 -3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 6 -3 -3</v>
      <v>1 4 -3 -2</v>
      <v>1 3 -2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 -2</v>
      <v>1 3 0 2</v>
      <v>1 -4 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -1 1 2</v>
      <v>1 1 1 0</v>
      <v>1 -2 2 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 4 -3 -2</v>
      <v>1 4 -2 -2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 4</v>
      <v>1 3 0 -5</v>
      <v>1 2 0 -2</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 4 2</v>
      <v>1 -1 5 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 5 -5</v>
      <v>1 -1 4 -4</v>
      <v>1 -2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 5 2</v>
      <v>1 -1 2 1</v>
      <v>1 -1 5 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 0 1</v>
      <v>1 1 2 2</v>
      <v>1 1 1 3</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 4</v>
      <v>1 -1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 0 1 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 3 -2 -3</v>
      <v>1 2 0 -2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 3 -2 -3</v>
      <v>1 3 -1 -3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 4 1 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 6 -5 -3</v>
      <v>1 4 -2 -2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 6 -5 -3</v>
      <v>1 6 -4 -3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 2</v>
      <v>1 2 0 -3</v>
      <v>1 -1 2 2</v>
      <v>1 2 1 -2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 -1</v>
      <v>1 1 4 -5</v>
      <v>1 1 -1 2</v>
      <v>1 0 4 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 1 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 -1 2 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 4</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 4</v>
      <v>1 -1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 4 1</v>
      <v>1 2 -2 0</v>
      <v>1 0 2 1</v>
      <v>1 -2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 1 -2 2</v>
      <v>1 2 -2 1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 1 -2 2</v>
      <v>1 2 -2 0</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 2 -2 1</v>
      <v>1 0 2 -2</v>
      <v>1 1 -1 -1</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 2 0 2</v>
      <v>1 1 0 3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 4 -3 -4</v>
      <v>1 -3 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 4 0 1</v>
      <v>1 3 0 2</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 3 -3 -3</v>
      <v>1 4 -4 -5</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 4 -5 0</v>
      <v>1 -3 4 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 2</v>
      <v>1 -1 2 1</v>
      <v>1 -1 0 1</v>
      <v>1 -1 1 2</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 1 1 -1</v>
      <v>1 3 -3 4</v>
      <v>1 2 -2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 2 0 2</v>
      <v>1 -3 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 -5</v>
      <v>1 0 3 -4</v>
      <v>1 2 -2 3</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -3 -3</v>
      <v>1 2 -4 -3</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 -1</v>
      <v>1 1 1 1</v>
      <v>1 0 1 2</v>
      <v>1 0 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 2</v>
      <v>1 -1 3 -3</v>
      <v>1 0 2 -2</v>
      <v>1 -2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 -1</v>
      <v>1 -2 4 2</v>
      <v>1 -3 4 3</v>
      <v>1 3 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 0</v>
      <v>1 -2 2 1</v>
      <v>1 -2 2 2</v>
      <v>1 0 2 1</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 1 2 0</v>
      <v>1 3 1 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 2 -2</v>
      <v>1 1 1 0</v>
      <v>1 4 1 -4</v>
      <v>1 2 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 3 3 -2</v>
      <v>1 2 1 0</v>
      <v>1 -2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 3 0 -4</v>
      <v>1 3 0 -3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -4</v>
      <v>1 0 3 -3</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -3 0 2</v>
      <v>1 -2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 0 3 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -3</v>
      <v>1 3 2 -2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 -4</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 -4</v>
      <v>1 2 2 -2</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 -4</v>
      <v>1 2 3 -3</v>
      <v>1 0 1 1</v>
      <v>1 1 3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -5 -4</v>
      <v>1 1 -3 -2</v>
      <v>1 0 4 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -5 -2</v>
      <v>1 1 -5 -1</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 2</v>
      <v>1 -1 3 -2</v>
      <v>1 -1 2 -2</v>
      <v>1 -3 6 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 0 2 -3</v>
      <v>1 2 0 -2</v>
      <v>1 1 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 0 3 -4</v>
      <v>1 1 1 -3</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 3 -7</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -5</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 2 1 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 2</v>
      <v>1 0 2 -2</v>
      <v>1 1 0 3</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 2</v>
      <v>1 3 0 2</v>
      <v>1 0 2 -3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -2</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -3</v>
      <v>1 2 0 -3</v>
      <v>1 1 2 -2</v>
      <v>1 1 1 -2</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -5 0 4</v>
      <v>1 -3 0 3</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -4 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 4 5 -5</v>
      <v>1 -3 -2 4</v>
      <v>1 4 4 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -6 0 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 1</v>
      <v>1 0 2 1</v>
      <v>1 1 2 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 -4 -3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 1</v>
      <v>1 2 2 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 2 2 1</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 4 1 0</v>
      <v>1 -5 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 -3</v>
      <v>1 1 1 0</v>
      <v>1 3 4 -4</v>
      <v>1 0 1 1</v>
      <v>1 3 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 -3</v>
      <v>1 3 2 -2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 1 1</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
      <v>1 1 2 1</v>
      <v>1 1 1 0</v>
      <v>1 3 4 2</v>
      <v>1 4 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 4 -3</v>
      <v>1 0 2 -3</v>
      <v>1 1 3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 2</v>
      <v>1 2 -3 2</v>
      <v>1 0 1 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 -3</v>
      <v>1 1 -1 1</v>
      <v>1 3 -3 -2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 3</v>
      <v>1 0 1 -1</v>
      <v>1 -2 1 -1</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 -3 2 2</v>
      <v>1 -2 2 1</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 1 2 -2</v>
      <v>1 3 0 -3</v>
      <v>1 2 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 2 0 -3</v>
      <v>1 3 0 -3</v>
      <v>1 2 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 2 1 -2</v>
      <v>1 1 2 -2</v>
      <v>1 4 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -3</v>
      <v>1 3 0 -3</v>
      <v>1 2 2 -3</v>
      <v>1 3 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 2 2 1</v>
      <v>1 4 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 1 2 0</v>
      <v>1 4 5 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 3 2 -6</v>
      <v>1 3 1 -5</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 1</v>
      <v>1 3 0 2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 2 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 2 3 -2</v>
      <v>1 1 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 4 -5</v>
      <v>1 3 3 -3</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 -2 -6</v>
      <v>1 1 -1 1</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 0 -7</v>
      <v>1 4 0 -4</v>
      <v>1 3 1 -4</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -3 0 7</v>
      <v>1 5 2 -10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 2</v>
      <v>1 -2 1 3</v>
      <v>1 0 1 1</v>
      <v>1 -2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 3 1</v>
      <v>1 -1 2 2</v>
      <v>1 2 -3 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 1 3</v>
      <v>1 -1 0 2</v>
      <v>1 0 1 4</v>
      <v>1 -1 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 -2 0 3</v>
      <v>1 -1 0 3</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 1 -1 1</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 2 -3 1</v>
      <v>1 3 -5 0</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 2</v>
      <v>1 -2 0 4</v>
      <v>1 -1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 0 -3 7</v>
      <v>1 2 3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -5</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 0 2 -5</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 -7</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 3 2 -6</v>
      <v>1 2 2 -4</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 -3</v>
      <v>1 1 1 0</v>
      <v>1 1 1 -4</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 1</v>
      <v>1 -3 0 1</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 2 -6</v>
      <v>1 2 2 -4</v>
      <v>1 3 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 5</v>
      <v>1 3 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 2</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 2 1 0</v>
      <v>1 0 -1 5</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 0 -1 7</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 0 1 3</v>
      <v>1 -1 0 3</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 -4</v>
      <v>1 -1 2 1</v>
      <v>1 -1 1 -1</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 1</v>
      <v>1 2 -2 -3</v>
      <v>1 1 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -2 -1</v>
      <v>1 2 0 1</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 2</v>
      <v>1 0 0 -1</v>
      <v>1 3 3 5</v>
      <v>1 2 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 2 2</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -5 -4</v>
      <v>1 2 -4 -3</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -3 -2</v>
      <v>1 0 4 4</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 -4</v>
      <v>1 1 1 1</v>
      <v>1 0 -1 -3</v>
      <v>1 1 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -2</v>
      <v>1 0 2 1</v>
      <v>1 0 2 2</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -2</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -1</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -1</v>
      <v>1 1 0 -3</v>
      <v>1 2 0 -2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -2</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 -1 -3</v>
      <v>1 0 -1 -2</v>
      <v>1 3 -3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 -6 -9</v>
      <v>1 0 3 3</v>
      <v>1 0 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 5 -6 -10</v>
      <v>1 3 -3 -6</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 0 -1</v>
      <v>1 0 2 5</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 2 -3 -2</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 5</v>
      <v>1 1 2 2</v>
      <v>1 2 -1 -2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 2</v>
      <v>1 3 2 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 1 3 3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 1</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 1 -2</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -4</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -3</v>
      <v>1 -2 2 -4</v>
      <v>1 0 1 -1</v>
      <v>1 4 0 7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 3</v>
      <v>1 3 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 2</v>
      <v>1 -2 3 1</v>
      <v>1 2 -3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
      <v>1 -1 0 2</v>
      <v>1 1 2 -1</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -6</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -1 5 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 3</v>
      <v>1 0 0 1</v>
      <v>1 3 1 3</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 4</v>
      <v>1 3 0 5</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 1 -6</v>
      <v>1 -2 2 -6</v>
      <v>1 2 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 1 3</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 1 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 2 1 4</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 -2 2 -2</v>
      <v>1 0 1 2</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 1 2</v>
      <v>1 2 0 3</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 1 3</v>
      <v>1 2 0 4</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 1 1 -1</v>
      <v>1 2 0 3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -3</v>
      <v>1 0 1 1</v>
      <v>1 2 3 -3</v>
      <v>1 1 3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -2</v>
      <v>1 -6 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 3 0 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 3</v>
      <v>1 3 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 0 -1 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 4 5</v>
      <v>1 2 -1 -2</v>
      <v>1 0 4 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 4 5</v>
      <v>1 2 2 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 4 -4</v>
      <v>1 0 3 -3</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 3</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -4 0 -3</v>
      <v>1 1 2 2</v>
      <v>1 -3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 -4</v>
      <v>1 1 0 -2</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 4 2</v>
      <v>1 0 5 4</v>
      <v>1 2 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 -3 -2</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -2</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 0 0 -2</v>
      <v>1 -1 0 -2</v>
      <v>1 1 2 1</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 1 2 1</v>
      <v>1 -1 0 -2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 -1</v>
      <v>1 -1 0 -2</v>
      <v>1 1 2 1</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 0</v>
      <v>1 1 2 1</v>
      <v>1 -1 0 -2</v>
      <v>1 0 1 -1</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 3 4</v>
      <v>1 1 3 5</v>
      <v>1 -1 -4 -6</v>
      <v>1 0 -3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 2 1 2</v>
      <v>1 0 1 1</v>
      <v>1 2 1 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 4</v>
      <v>1 0 1 1</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 0 0 -2</v>
      <v>1 2 4 10</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -1</v>
      <v>1 1 2 2</v>
      <v>1 -1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 1 0</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 -1 0 -4</v>
      <v>1 1 1 1</v>
      <v>1 1 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 -1 0 -2</v>
      <v>1 1 1 0</v>
      <v>1 1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 1 0 -1</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 1 1 0</v>
      <v>1 1 2 3</v>
      <v>1 -1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 5</v>
      <v>1 1 1 1</v>
      <v>1 1 2 4</v>
      <v>1 -1 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 0 3 2</v>
      <v>1 0 1 1</v>
      <v>1 0 3 1</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 2 1 2</v>
      <v>1 -1 3 1</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 5</v>
      <v>1 0 0 -1</v>
      <v>1 1 2 4</v>
      <v>1 0 3 3</v>
      <v>1 2 3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -6 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -5 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 6 2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 3 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -4 1</v>
      <v>1 5 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 -2 1 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 0</v>
      <v>1 0 3 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 0</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 2</v>
      <v>1 -1 4 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
      <v>1 1 0 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -5 1</v>
      <v>1 3 -4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -7 3 -9</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -4 2 -5</v>
      <v>1 0 0 -2</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 1 -5</v>
      <v>1 0 0 -2</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -6</v>
      <v>1 0 1 -3</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -2 1 -3</v>
      <v>1 2 0 1</v>
      <v>1 -1 2 -2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 2 0 1</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 3</v>
      <v>1 2 0 2</v>
      <v>1 0 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 3</v>
      <v>1 0 2 1</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 3</v>
      <v>1 1 0 2</v>
      <v>1 0 3 3</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -6</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -3 2 -6</v>
      <v>1 -2 1 -4</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 0 0 -2</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 2 0 3</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 6</v>
      <v>1 0 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 7</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 7</v>
      <v>1 0 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 1 2 1</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 5</v>
      <v>1 0 3 4</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 -2 0 -5</v>
      <v>1 -1 0 -4</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 0 0 -2</v>
      <v>1 2 2 4</v>
      <v>1 1 3 4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 4 3 8</v>
      <v>1 -1 0 -3</v>
      <v>1 5 4 10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 4</v>
      <v>1 1 0 -1</v>
      <v>1 -2 0 -5</v>
      <v>1 3 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 0 -4 -2</v>
      <v>1 0 -3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 1 3 3</v>
      <v>1 -1 -2 -3</v>
      <v>1 -2 -3 -4</v>
      <v>1 0 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 2 4 8</v>
      <v>1 -1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 6</v>
      <v>1 -1 -1 -3</v>
      <v>1 3 3 6</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 6</v>
      <v>1 0 0 -2</v>
      <v>1 0 1 1</v>
      <v>1 3 4 8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 4 6</v>
      <v>1 0 -2 -4</v>
      <v>1 0 2 3</v>
      <v>1 1 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 4 6</v>
      <v>1 0 0 -2</v>
      <v>1 0 2 3</v>
      <v>1 1 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 1</v>
      <v>1 3 -3 0</v>
      <v>1 4 -5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 1 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 -1</v>
      <v>1 -1 2 1</v>
      <v>1 0 2 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 -1</v>
      <v>1 -1 2 1</v>
      <v>1 1 -1 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 1</v>
      <v>1 0 3 2</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 1</v>
      <v>1 3 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 0 2 3</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 4 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 4 0 7</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 1 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 2 2</v>
      <v>1 3 1 6</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 2 0 2</v>
      <v>1 0 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 3 0 4</v>
      <v>1 2 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 6</v>
      <v>1 0 0 -1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 5</v>
      <v>1 -1 -1 -2</v>
      <v>1 0 -1 -2</v>
      <v>1 -1 -2 -2</v>
      <v>1 -1 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 6</v>
      <v>1 2 3 6</v>
      <v>1 3 3 5</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -7 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -6 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -6 0</v>
      <v>1 0 1 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -6 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -4 0</v>
      <v>1 2 -3 1</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 3 -4 0</v>
      <v>1 4 -4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 2 2 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 1 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 7</v>
      <v>1 3 0 4</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 10</v>
      <v>1 0 2 1</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 5</v>
      <v>1 3 2 5</v>
      <v>1 2 2 4</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 4 7</v>
      <v>1 -1 -2 -3</v>
      <v>1 0 0 -1</v>
      <v>1 -4 -5 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -4 0</v>
      <v>1 3 -4 1</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -6 0</v>
      <v>1 4 -5 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -6 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 6</v>
      <v>1 4 0 4</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 6</v>
      <v>1 4 0 5</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 -8 0</v>
      <v>1 3 -3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 7</v>
      <v>1 4 2 5</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 8</v>
      <v>1 1 2 2</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 8</v>
      <v>1 3 0 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 1 7</v>
      <v>1 5 2 7</v>
      <v>1 -4 0 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 -2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 1</v>
      <v>1 -2 2 0</v>
      <v>1 1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 5 3</v>
      <v>1 -4 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 0 2</v>
      <v>1 2 1 -1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 2</v>
      <v>1 6 1 -3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -2 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 3 1 -1</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 4</v>
      <v>1 2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 3</v>
      <v>1 0 -2 1</v>
      <v>1 2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 3</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 3 5 -3</v>
      <v>1 1 4 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 2 4 -2</v>
      <v>1 0 -3 2</v>
      <v>1 1 4 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 2 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -1</v>
      <v>1 2 0 2</v>
      <v>1 1 2 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 -1</v>
      <v>1 4 5 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 0</v>
      <v>1 -2 3 2</v>
      <v>1 1 -1 1</v>
      <v>1 -2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -2 1 0</v>
      <v>1 -2 -2 2</v>
      <v>1 -1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 -1</v>
      <v>1 0 1 -2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 2</v>
      <v>1 0 3 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 -2</v>
      <v>1 1 -3 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 1 3 -3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 1 0</v>
      <v>1 0 1 -2</v>
      <v>1 1 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 1 2 -1</v>
      <v>1 1 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 2 -1 1</v>
      <v>1 1 2 0</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 -3</v>
      <v>1 2 2 -2</v>
      <v>1 1 6 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 2</v>
      <v>1 2 -2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -5</v>
      <v>1 2 0 -2</v>
      <v>1 0 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -1</v>
      <v>1 -2 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 5 0</v>
      <v>1 -1 1 3</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 2 -2 1</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 2</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -2 -1</v>
      <v>1 -1 2 2</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 -3 0 1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 1 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 1 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -3 -2</v>
      <v>1 1 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -1 -2</v>
      <v>1 1 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 3</v>
      <v>1 2 3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 3 0 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 4</v>
      <v>1 2 0 -2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 3 5</v>
      <v>1 2 -3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 4 5</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -3 1 0</v>
      <v>1 -1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -2 2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 1 3</v>
      <v>1 1 0 1</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 0</v>
      <v>1 -1 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -4 1 2</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 3</v>
      <v>1 2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -3 1 3</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
      <v>1 0 1 -1</v>
      <v>1 -2 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 3</v>
      <v>1 0 3 1</v>
      <v>1 0 3 2</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -5 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 -1 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 -3 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 5</v>
      <v>1 0 3 1</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 -1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 1</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -4 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 2 3</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 2</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 -4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -5 0</v>
      <v>1 -1 -4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -5 0</v>
      <v>1 0 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -3 -2 2</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 1</v>
      <v>1 1 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
      <v>1 -3 -2 2</v>
      <v>1 -2 -1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 -1</v>
      <v>1 2 2 -1</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 3 2 1</v>
      <v>1 3 3 1</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 2 2 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 2 2 0</v>
      <v>1 5 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 2 3 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 -1</v>
      <v>1 -2 -2 2</v>
      <v>1 -3 -5 1</v>
      <v>1 -1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 3 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 1</v>
      <v>1 3 3 1</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 -2 -1 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 5 2</v>
      <v>1 2 3 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -3 0</v>
      <v>1 2 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 0 3 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 1</v>
      <v>1 1 1 1</v>
      <v>1 -1 -3 0</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 1 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 3</v>
      <v>1 0 1 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 2</v>
      <v>1 0 4 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 1 1</v>
      <v>1 0 0 1</v>
      <v>1 -1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 2 1</v>
      <v>1 2 1 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -3 0 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 0</v>
      <v>1 -3 -4 2</v>
      <v>1 -3 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 4</v>
      <v>1 -1 1 -2</v>
      <v>1 3 0 3</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 4</v>
      <v>1 3 0 3</v>
      <v>1 3 1 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 5</v>
      <v>1 3 0 4</v>
      <v>1 2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 3 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 0 5</v>
      <v>1 2 3 1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 0</v>
      <v>1 0 5 2</v>
      <v>1 2 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 2</v>
      <v>1 2 2 0</v>
      <v>1 2 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 0</v>
      <v>1 2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 3 0</v>
      <v>1 2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 -2 0</v>
      <v>1 2 5 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 -1 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 0 -1 1</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -1 1</v>
      <v>1 0 1 0</v>
      <v>1 -3 -6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 1</v>
      <v>1 3 2 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -3 -6 3</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 3 3 0</v>
      <v>1 0 1 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -5 0 3</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 -1 2</v>
      <v>1 0 -2 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 4 6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 1 1</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 3 2 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -2 -3 3</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
      <v>1 0 2 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 1 1</v>
      <v>1 0 -2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 1 1</v>
      <v>1 0 -2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 3</v>
      <v>1 -1 0 4</v>
      <v>1 0 1 2</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 2 0</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 3 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 0 4</v>
      <v>1 2 1 2</v>
      <v>1 2 2 0</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 -2 -5 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -6 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
      <v>1 -3 -2 2</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 0</v>
      <v>1 -2 -6 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -3 0 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
      <v>1 2 2 1</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -3 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 1 0</v>
      <v>1 3 5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -2 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 5 0</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -2 2</v>
      <v>1 4 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 3 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 -1 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 0 -1 1</v>
      <v>1 -5 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 3 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 -1 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 3 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 3 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 3 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 -10 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 7 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 4 5 1</v>
      <v>1 5 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 2 3 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 8 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 8 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -3 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 0 3</v>
      <v>1 8 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 0 2</v>
      <v>1 6 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -3</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 -2</v>
      <v>1 0 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 2 -4 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 3 -5 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -6</v>
      <v>1 2 1 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 2</v>
      <v>1 -1 2 -2</v>
      <v>1 -3 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -2</v>
      <v>1 2 0 -1</v>
      <v>1 1 2 -1</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -1</v>
      <v>1 2 1 0</v>
      <v>1 -1 0 1</v>
      <v>1 -2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -1</v>
      <v>1 4 1 -2</v>
      <v>1 3 0 -1</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -3</v>
      <v>1 0 2 -2</v>
      <v>1 3 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -3</v>
      <v>1 2 2 -2</v>
      <v>1 3 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -3</v>
      <v>1 3 0 -1</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 7 3 -6</v>
      <v>1 4 1 -2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -2 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 -1</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 -1</v>
      <v>1 2 0 1</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 0</v>
      <v>1 2 -1 -2</v>
      <v>1 1 1 -1</v>
      <v>1 3 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 2</v>
      <v>1 2 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 1</v>
      <v>1 2 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 -4 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 -2 1</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 2 -1 0</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -4 3 4</v>
      <v>1 -2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 2 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 2 -4</v>
      <v>1 0 1 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -2 2 2</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 1 1</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 1 1 -1</v>
      <v>1 2 0 2</v>
      <v>1 0 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 -1 2</v>
      <v>1 8 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 4 2</v>
      <v>1 -6 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 1 2</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 3</v>
      <v>1 0 2 1</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 3</v>
      <v>1 1 1 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 3</v>
      <v>1 1 1 3</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 -1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 6</v>
      <v>1 0 2 2</v>
      <v>1 1 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -6</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -1 0</v>
      <v>1 6 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -1</v>
      <v>1 0 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
      <v>1 0 -1 -2</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 3</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -4 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -1 1 0</v>
      <v>1 4 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 -3 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/13_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5584a776"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -8 -5 4</v>
      <v>1 -6 -4 3</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 5 -5</v>
      <v>1 1 0 2</v>
      <v>1 -4 4 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 5 1</v>
      <v>1 0 1 1</v>
      <v>1 -3 4 2</v>
      <v>1 4 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 5 4</v>
      <v>1 -3 5 3</v>
      <v>1 -2 4 2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 6 -4</v>
      <v>1 2 -3 2</v>
      <v>1 1 -2 2</v>
      <v>1 -3 9 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -3 2 2</v>
      <v>1 -3 1 3</v>
      <v>1 4 -2 -3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 6 -5 -3</v>
      <v>1 4 -2 -2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 8 -6 -7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 1</v>
      <v>1 1 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 -1 2 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 0 1</v>
      <v>1 1 2 0</v>
      <v>1 1 1 3</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 -1</v>
      <v>1 -3 0 2</v>
      <v>1 -4 0 1</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 -1</v>
      <v>1 -1 1 1</v>
      <v>1 2 0 2</v>
      <v>1 -2 2 -1</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 0 2</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 4</v>
      <v>1 -1 2 4</v>
      <v>1 -1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 3 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 1 2 0</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 2</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 -2 2 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 2</v>
      <v>1 1 0 2</v>
      <v>1 1 -2 -1</v>
      <v>1 0 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 3 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 -3 -3 1</v>
      <v>1 1 1 0</v>
      <v>1 -3 -4 1</v>
      <v>1 -2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 2 -2 1</v>
      <v>1 1 -1 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 -2 3 2</v>
      <v>1 3 -4 0</v>
      <v>1 4 -4 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 5 -6 0</v>
      <v>1 -2 3 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 1 -1 1</v>
      <v>1 0 2 -3</v>
      <v>1 2 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 0 1 -2</v>
      <v>1 3 -4 8</v>
      <v>1 3 -3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 1 1 0</v>
      <v>1 0 2 -2</v>
      <v>1 2 0 1</v>
      <v>1 1 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 2 -4 3</v>
      <v>1 2 -3 2</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 2 -3 6</v>
      <v>1 0 2 -2</v>
      <v>1 3 -4 8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 3 -4 8</v>
      <v>1 2 -3 6</v>
      <v>1 3 -3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 -3</v>
      <v>1 0 4 -5</v>
      <v>1 2 0 1</v>
      <v>1 1 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 -6</v>
      <v>1 2 -2 1</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 -5</v>
      <v>1 2 2 -1</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 -1</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 0 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 2</v>
      <v>1 -2 5 -5</v>
      <v>1 0 2 -2</v>
      <v>1 -2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -1</v>
      <v>1 0 1 -2</v>
      <v>1 2 -2 1</v>
      <v>1 0 2 -2</v>
      <v>1 1 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -1</v>
      <v>1 2 -2 0</v>
      <v>1 -2 4 -2</v>
      <v>1 3 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 3 -3</v>
      <v>1 0 4 -5</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 1 0</v>
      <v>1 4 4 -3</v>
      <v>1 -2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 2 -2</v>
      <v>1 1 1 0</v>
      <v>1 4 1 -4</v>
      <v>1 3 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 -2 3 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 5 4 -5</v>
      <v>1 3 3 -3</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 6 2 5</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 1 -2</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 3 2 2</v>
      <v>1 1 0 1</v>
      <v>1 4 3 1</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
      <v>1 1 2 1</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 1 3</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 -3 0 2</v>
      <v>1 -2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 -6 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -2</v>
      <v>1 0 -7 6</v>
      <v>1 0 -4 4</v>
      <v>1 2 4 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 -4</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 1 3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -6 -2</v>
      <v>1 1 -6 -1</v>
      <v>1 0 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 0</v>
      <v>1 -3 6 2</v>
      <v>1 -2 4 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 -3 4 2</v>
      <v>1 -4 5 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 2</v>
      <v>1 0 2 -4</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 -1</v>
      <v>1 -1 1 1</v>
      <v>1 2 0 -2</v>
      <v>1 3 -2 -3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 4 -7 0</v>
      <v>1 -5 10 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -4</v>
      <v>1 2 0 -3</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 1 1 -2</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 -2</v>
      <v>1 1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 0 2 -2</v>
      <v>1 1 1 -1</v>
      <v>1 1 1 -3</v>
      <v>1 1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 1 -1</v>
      <v>1 1 0 -3</v>
      <v>1 2 0 -3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 2 0 -4</v>
      <v>1 1 2 -2</v>
      <v>1 2 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 3 1 2</v>
      <v>1 1 2 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 5 -6</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 2 0 2</v>
      <v>1 0 2 -2</v>
      <v>1 -3 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -2</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -3</v>
      <v>1 2 1 -2</v>
      <v>1 4 0 -5</v>
      <v>1 1 2 -2</v>
      <v>1 4 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -4 0 1</v>
      <v>1 -4 0 2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -3 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -3 0 1</v>
      <v>1 2 2 -2</v>
      <v>1 -1 1 -1</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -3 3</v>
      <v>1 -4 -5 4</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 0 2</v>
      <v>1 0 1 1</v>
      <v>1 -4 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 -2 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 -3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 0 2 2</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 1</v>
      <v>1 2 2 1</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 5 4 2</v>
      <v>1 1 2 0</v>
      <v>1 4 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 3 0 2</v>
      <v>1 4 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -3 0 2</v>
      <v>1 -2 0 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -2 0 2</v>
      <v>1 1 1 1</v>
      <v>1 4 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
      <v>1 0 2 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 -3</v>
      <v>1 1 1 0</v>
      <v>1 1 4 -4</v>
      <v>1 0 1 1</v>
      <v>1 1 3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -3 0 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 1</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 1 1</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 4 -8</v>
      <v>1 2 3 -6</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 4 -7 0</v>
      <v>1 -2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 -1</v>
      <v>1 -2 2 1</v>
      <v>1 4 -2 -2</v>
      <v>1 3 -2 -1</v>
      <v>1 6 -5 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -5</v>
      <v>1 0 3 -4</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 2 0 -3</v>
      <v>1 0 2 -3</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 2 0 -3</v>
      <v>1 3 0 -3</v>
      <v>1 4 2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -6</v>
      <v>1 3 0 -5</v>
      <v>1 1 2 -2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 0 2</v>
      <v>1 4 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -6</v>
      <v>1 3 1 -5</v>
      <v>1 2 1 -4</v>
      <v>1 2 0 -3</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -2</v>
      <v>1 2 2 -1</v>
      <v>1 1 2 -2</v>
      <v>1 0 1 1</v>
      <v>1 3 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 3 2 1</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 4 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 -6</v>
      <v>1 1 1 -1</v>
      <v>1 4 6 -12</v>
      <v>1 2 3 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 -4</v>
      <v>1 2 3 -3</v>
      <v>1 3 3 -3</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -7</v>
      <v>1 3 0 -4</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 4 0 -4</v>
      <v>1 1 2 -2</v>
      <v>1 1 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 4 0 -4</v>
      <v>1 3 2 -4</v>
      <v>1 3 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 2 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 -5 0 3</v>
      <v>1 -2 0 2</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 -4</v>
      <v>1 6 2 -4</v>
      <v>1 5 3 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 3 -3</v>
      <v>1 -3 0 2</v>
      <v>1 4 1 -1</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 0 -8</v>
      <v>1 1 2 -2</v>
      <v>1 3 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 0 -8</v>
      <v>1 3 0 -3</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 2</v>
      <v>1 1 0 -3</v>
      <v>1 -2 1 4</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 3 2</v>
      <v>1 -2 3 1</v>
      <v>1 -1 2 2</v>
      <v>1 2 -3 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 1 0 1</v>
      <v>1 1 -2 1</v>
      <v>1 1 -2 0</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 -2 1 2</v>
      <v>1 -1 0 1</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 -2 2 2</v>
      <v>1 -1 0 1</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 -1 1 3</v>
      <v>1 -2 4 2</v>
      <v>1 -2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -4</v>
      <v>1 2 -2 2</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 0 2 -5</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -1</v>
      <v>1 0 2 1</v>
      <v>1 2 1 -2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 3 2 -6</v>
      <v>1 2 2 -4</v>
      <v>1 3 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -4 -3</v>
      <v>1 1 -2 -2</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -4 -3</v>
      <v>1 1 -2 -2</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 2</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 1</v>
      <v>1 1 0 1</v>
      <v>1 -3 0 1</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -4</v>
      <v>1 0 1 -1</v>
      <v>1 1 3 -3</v>
      <v>1 1 3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 1 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 -1</v>
      <v>1 3 0 1</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 4 2 0</v>
      <v>1 -3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 1 3</v>
      <v>1 -1 0 3</v>
      <v>1 0 1 4</v>
      <v>1 -1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 1 4</v>
      <v>1 -1 0 4</v>
      <v>1 0 1 4</v>
      <v>1 -1 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 1 -1 1</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 5</v>
      <v>1 3 -2 7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 -6</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 3</v>
      <v>1 2 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 -4</v>
      <v>1 -1 2 1</v>
      <v>1 -1 0 -3</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 2</v>
      <v>1 -3 4 1</v>
      <v>1 4 -5 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 -3</v>
      <v>1 1 0 2</v>
      <v>1 2 -2 -2</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 -2</v>
      <v>1 1 2 5</v>
      <v>1 1 0 1</v>
      <v>1 2 1 4</v>
      <v>1 1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 1</v>
      <v>1 2 0 -3</v>
      <v>1 1 1 -2</v>
      <v>1 1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -2 -4</v>
      <v>1 2 -2 -4</v>
      <v>1 0 0 -2</v>
      <v>1 1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -1 1</v>
      <v>1 0 -1 -3</v>
      <v>1 1 0 2</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -3 -6</v>
      <v>1 4 -5 -10</v>
      <v>1 2 -1 -3</v>
      <v>1 1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 1 0 4</v>
      <v>1 -2 2 -2</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 1 0 4</v>
      <v>1 -2 2 -2</v>
      <v>1 2 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -3</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 3 -4 -3</v>
      <v>1 0 2 3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 -3 -6</v>
      <v>1 1 0 -1</v>
      <v>1 0 0 -2</v>
      <v>1 2 -2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 3 -1 -3</v>
      <v>1 0 2 2</v>
      <v>1 4 -1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 2 2 6</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 2 5</v>
      <v>1 0 0 -1</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 2 -3 -2</v>
      <v>1 0 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 2 -3 -2</v>
      <v>1 1 -2 -2</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 0 0 -1</v>
      <v>1 0 1 3</v>
      <v>1 1 1 0</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 5</v>
      <v>1 3 -4 -6</v>
      <v>1 0 3 3</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 2</v>
      <v>1 2 -4 -2</v>
      <v>1 1 -5 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -3 1 -5</v>
      <v>1 2 -1 2</v>
      <v>1 -2 1 -4</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 -5</v>
      <v>1 -1 0 -4</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 1 -4</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -6</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 3 1</v>
      <v>1 2 -1 2</v>
      <v>1 0 -1 -2</v>
      <v>1 1 -1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -5</v>
      <v>1 -2 1 -5</v>
      <v>1 0 0 -3</v>
      <v>1 -3 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -5</v>
      <v>1 -1 2 -3</v>
      <v>1 -1 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -5</v>
      <v>1 0 0 -3</v>
      <v>1 -1 2 -4</v>
      <v>1 -1 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -4</v>
      <v>1 0 1 -2</v>
      <v>1 -1 2 -3</v>
      <v>1 -1 0 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -3</v>
      <v>1 -2 2 -4</v>
      <v>1 1 1 1</v>
      <v>1 4 0 7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 3</v>
      <v>1 -1 0 3</v>
      <v>1 1 1 1</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 -1</v>
      <v>1 0 0 -1</v>
      <v>1 -1 1 -2</v>
      <v>1 3 1 3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
      <v>1 0 0 2</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 3 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 1 -1 1</v>
      <v>1 2 -3 0</v>
      <v>1 -1 3 1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 3 2</v>
      <v>1 0 3 1</v>
      <v>1 0 2 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 -2 3</v>
      <v>1 1 1 0</v>
      <v>1 -1 -2 2</v>
      <v>1 1 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 -1</v>
      <v>1 3 0 1</v>
      <v>1 3 0 2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 2 -2</v>
      <v>1 -1 0 3</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
      <v>1 1 2 2</v>
      <v>1 -1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 3</v>
      <v>1 -5 2 -4</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 2</v>
      <v>1 -1 3 1</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -4 0</v>
      <v>1 -1 2 1</v>
      <v>1 3 -3 0</v>
      <v>1 2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -2 5</v>
      <v>1 -2 2 -4</v>
      <v>1 -3 2 -6</v>
      <v>1 0 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 2 0</v>
      <v>1 -2 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 2 0</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 4 -3 7</v>
      <v>1 0 1 -1</v>
      <v>1 -1 1 -3</v>
      <v>1 -4 3 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 1</v>
      <v>1 0 1 3</v>
      <v>1 0 0 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 2 1</v>
      <v>1 0 1 1</v>
      <v>1 2 0 3</v>
      <v>1 1 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 3</v>
      <v>1 0 0 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -2 2</v>
      <v>1 2 6 -3</v>
      <v>1 3 6 -3</v>
      <v>1 2 5 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 5 -6</v>
      <v>1 4 4 -4</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 -1 1 2</v>
      <v>1 -2 0 3</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 5</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -2 0 2</v>
      <v>1 -3 0 4</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 1</v>
      <v>1 0 3 3</v>
      <v>1 0 3 4</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -4 0 -3</v>
      <v>1 0 0 -1</v>
      <v>1 1 2 2</v>
      <v>1 -3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -3 0 -4</v>
      <v>1 1 2 3</v>
      <v>1 0 1 1</v>
      <v>1 -2 0 -4</v>
      <v>1 -2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 1 -1</v>
      <v>1 1 -2 -1</v>
      <v>1 2 -2 0</v>
      <v>1 0 -1 -1</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 -3 -2</v>
      <v>1 0 0 -2</v>
      <v>1 1 -2 -2</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 -2 -1</v>
      <v>1 0 4 2</v>
      <v>1 0 5 4</v>
      <v>1 2 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -2</v>
      <v>1 1 2 1</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 -2</v>
      <v>1 2 1 3</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 -1</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 4 -1 3</v>
      <v>1 1 1 1</v>
      <v>1 5 -1 4</v>
      <v>1 0 1 -1</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 0 0 -2</v>
      <v>1 -1 0 -2</v>
      <v>1 1 0 -1</v>
      <v>1 1 1 -1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -2</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -1</v>
      <v>1 1 1 0</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 5</v>
      <v>1 1 0 -1</v>
      <v>1 -1 0 -5</v>
      <v>1 1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 6</v>
      <v>1 1 1 2</v>
      <v>1 1 2 5</v>
      <v>1 -1 0 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 0 1 1</v>
      <v>1 4 1 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 0 5 4</v>
      <v>1 0 3 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 0 3 3</v>
      <v>1 -1 3 1</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 6</v>
      <v>1 2 3 9</v>
      <v>1 0 -2 -7</v>
      <v>1 1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 3 4</v>
      <v>1 1 2 3</v>
      <v>1 0 3 3</v>
      <v>1 -1 2 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 1</v>
      <v>1 2 -3 0</v>
      <v>1 1 -2 2</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 2 2</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -4 1</v>
      <v>1 3 -3 1</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 4 -6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 1</v>
      <v>1 3 -4 0</v>
      <v>1 2 -3 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 1</v>
      <v>1 2 -3 1</v>
      <v>1 3 -4 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 2 4</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 2 4</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 9 2</v>
      <v>1 -6 10 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 -4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 3</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 -6</v>
      <v>1 2 0 1</v>
      <v>1 3 0 4</v>
      <v>1 0 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -2 1 -3</v>
      <v>1 2 0 1</v>
      <v>1 -1 2 -2</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 3 0 3</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 -6</v>
      <v>1 0 1 -3</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 3 2 4</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 0</v>
      <v>1 0 2 1</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 1</v>
      <v>1 1 0 3</v>
      <v>1 0 2 1</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 3 0 2</v>
      <v>1 2 1 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 2 2</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 2</v>
      <v>1 1 3 3</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 4</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 1 2 0</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -3 2 -6</v>
      <v>1 -2 1 -4</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -1 1 -1</v>
      <v>1 2 0 3</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 0 3 3</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 1 1 4</v>
      <v>1 0 2 2</v>
      <v>1 1 0 4</v>
      <v>1 0 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
      <v>1 0 -3 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 -3 -4 2</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 3 0 1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 2 0</v>
      <v>1 2 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 1 1</v>
      <v>1 0 -1 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 0 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 -3 0 -7</v>
      <v>1 -1 0 -4</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 -1 0 -2</v>
      <v>1 5 4 10</v>
      <v>1 4 3 8</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 1 2</v>
      <v>1 1 -1 0</v>
      <v>1 2 1 1</v>
      <v>1 2 0 2</v>
      <v>1 3 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 1 1 2</v>
      <v>1 2 0 2</v>
      <v>1 1 -1 0</v>
      <v>1 3 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 2 0 3</v>
      <v>1 0 0 -1</v>
      <v>1 2 0 2</v>
      <v>1 3 1 6</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 1 3 3</v>
      <v>1 -1 -2 -3</v>
      <v>1 -2 -3 -4</v>
      <v>1 0 -3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 0 2 4</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -7 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 2</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 0</v>
      <v>1 1 -2 2</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 -3 1 -4</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 -3</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 1 2 2</v>
      <v>1 2 0 1</v>
      <v>1 3 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 3 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 3 0 3</v>
      <v>1 3 1 4</v>
      <v>1 3 1 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 6</v>
      <v>1 -1 0 -3</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 6</v>
      <v>1 0 0 -2</v>
      <v>1 -3 0 -7</v>
      <v>1 5 2 10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 4</v>
      <v>1 2 -4 0</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 6</v>
      <v>1 -1 -1 -3</v>
      <v>1 -1 0 -2</v>
      <v>1 4 2 6</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 5</v>
      <v>1 -2 -2 -4</v>
      <v>1 0 -1 -2</v>
      <v>1 -3 -4 -6</v>
      <v>1 -1 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 5</v>
      <v>1 0 -1 -1</v>
      <v>1 0 -1 -2</v>
      <v>1 -1 0 -2</v>
      <v>1 -2 -3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -10 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 0</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 4 -4 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 0</v>
      <v>1 4 -5 1</v>
      <v>1 5 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 5 -6 0</v>
      <v>1 -2 1 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 3 -4 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 2 3 4</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 3 0 2</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 3 0 4</v>
      <v>1 4 0 4</v>
      <v>1 1 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 3 0 4</v>
      <v>1 4 0 4</v>
      <v>1 3 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 2 0 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 -2 2 -1</v>
      <v>1 -2 1 -2</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 0 2 3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 0 2 3</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 10</v>
      <v>1 0 2 1</v>
      <v>1 2 1 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 5</v>
      <v>1 3 0 3</v>
      <v>1 1 -1 0</v>
      <v>1 4 1 4</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -5 0</v>
      <v>1 4 -4 0</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 6</v>
      <v>1 4 0 4</v>
      <v>1 2 0 1</v>
      <v>1 3 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 6</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 6</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 4 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 8</v>
      <v>1 1 2 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 8</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 8</v>
      <v>1 3 0 3</v>
      <v>1 3 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 0 10</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 -1 3 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 1</v>
      <v>1 -2 -1 1</v>
      <v>1 2 2 -1</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 2</v>
      <v>1 6 1 -3</v>
      <v>1 3 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 4 2</v>
      <v>1 -1 1 3</v>
      <v>1 -2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 5 0</v>
      <v>1 -4 4 3</v>
      <v>1 -3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 4</v>
      <v>1 0 -2 1</v>
      <v>1 2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 4</v>
      <v>1 2 8 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 0 -2 1</v>
      <v>1 2 8 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 2 4 -2</v>
      <v>1 0 -5 3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 0 2 -1</v>
      <v>1 4 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 0 4 -2</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 -3 3</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 2 2 -1</v>
      <v>1 1 5 -2</v>
      <v>1 1 6 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 2 4 -2</v>
      <v>1 1 5 -2</v>
      <v>1 1 1 0</v>
      <v>1 1 6 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 1 1 0</v>
      <v>1 2 0 1</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 -1</v>
      <v>1 3 -3 2</v>
      <v>1 2 -2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 -2</v>
      <v>1 0 2 1</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -7 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -6 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -6 0 3</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -2 0 1</v>
      <v>1 -1 -2 2</v>
      <v>1 -1 1 0</v>
      <v>1 -1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 -2</v>
      <v>1 1 -4 -1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 2</v>
      <v>1 0 -1 1</v>
      <v>1 1 -2 3</v>
      <v>1 1 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 1 3 -3</v>
      <v>1 0 2 -1</v>
      <v>1 2 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 1 -2</v>
      <v>1 0 1 3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 6 -6</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -2 -1</v>
      <v>1 -1 2 2</v>
      <v>1 2 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 -3 0 1</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 -3 0 4</v>
      <v>1 -2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 1 0 1</v>
      <v>1 -3 1 3</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 1 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 -1</v>
      <v>1 1 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 1 2 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 -2</v>
      <v>1 3 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 2 2</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 4</v>
      <v>1 2 0 -2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 2</v>
      <v>1 1 -3 3</v>
      <v>1 1 -4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 2 2</v>
      <v>1 -1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 -1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 3 2</v>
      <v>1 -3 3 1</v>
      <v>1 -4 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 1 0</v>
      <v>1 -1 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -6 1 3</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -3 1 3</v>
      <v>1 -2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
      <v>1 -1 1 -3</v>
      <v>1 -2 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 -3 0 -6</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 1 -1 0</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 3</v>
      <v>1 0 1 1</v>
      <v>1 0 3 1</v>
      <v>1 0 3 2</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -6 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 2 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 5</v>
      <v>1 2 2 4</v>
      <v>1 0 3 1</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 0 2</v>
      <v>1 2 2 -1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 3</v>
      <v>1 2 5 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 2 5 -2</v>
      <v>1 1 5 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 1 -1 1</v>
      <v>1 2 1 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 -4 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 4 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 2 3</v>
      <v>1 2 -1 -2</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 1 0</v>
      <v>1 -2 2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 1 2</v>
      <v>1 1 2 1</v>
      <v>1 -2 0 -4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -7 0</v>
      <v>1 0 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 0</v>
      <v>1 -1 -4 1</v>
      <v>1 -1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -6 0</v>
      <v>1 1 0 2</v>
      <v>1 1 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -4 0</v>
      <v>1 -1 1 2</v>
      <v>1 0 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 2</v>
      <v>1 1 1 3</v>
      <v>1 -1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
      <v>1 1 2 2</v>
      <v>1 2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 -1 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 0 1 1</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -1 1</v>
      <v>1 0 3 -2</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 -1</v>
      <v>1 2 3 -1</v>
      <v>1 0 -2 1</v>
      <v>1 1 -1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 3 3 1</v>
      <v>1 2 3 2</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 3 3 1</v>
      <v>1 3 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 3 3 1</v>
      <v>1 3 4 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -2 2</v>
      <v>1 3 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -2 2</v>
      <v>1 3 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -4 -6 2</v>
      <v>1 -3 -3 1</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -3 0 2</v>
      <v>1 -2 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 3 2 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -3</v>
      <v>1 3 0 -4</v>
      <v>1 3 1 -2</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 1 2 1</v>
      <v>1 0 1 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 1</v>
      <v>1 2 3 0</v>
      <v>1 3 2 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 3 2 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 3 3 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 2</v>
      <v>1 4 4 1</v>
      <v>1 4 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 -5</v>
      <v>1 3 4 -4</v>
      <v>1 2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 0</v>
      <v>1 1 2 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 4</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 1</v>
      <v>1 0 4 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
      <v>1 -2 -2 -3</v>
      <v>1 -1 -2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 5 0</v>
      <v>1 2 3 1</v>
      <v>1 2 1 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 3</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 3</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 3 3</v>
      <v>1 -1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 2 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 4</v>
      <v>1 1 1 1</v>
      <v>1 3 0 3</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 3 3 0</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 -3 0</v>
      <v>1 2 6 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 -5 2</v>
      <v>1 -2 -4 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
      <v>1 -2 -3 2</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -4 0</v>
      <v>1 -1 -3 0</v>
      <v>1 -3 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -2 2</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 0</v>
      <v>1 -3 -6 3</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 1 1</v>
      <v>1 3 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -5 -3 3</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 3 2</v>
      <v>1 0 2 2</v>
      <v>1 3 6 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 3 4 0</v>
      <v>1 4 5 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 -4 -3 2</v>
      <v>1 -2 -2 1</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 1 0 1</v>
      <v>1 -1 -2 2</v>
      <v>1 0 -1 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -2 -3 3</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 1</v>
      <v>1 -2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
      <v>1 1 2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 3 2 0</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 -3 3</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 0 2</v>
      <v>1 -5 -3 3</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 -2 -5 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 -1 -3 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 -3 1</v>
      <v>1 0 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 0 1 0</v>
      <v>1 -2 -6 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -6 2</v>
      <v>1 3 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -2 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 5 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 3</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -3 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 4 0</v>
      <v>1 3 5 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 4 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 1</v>
      <v>1 4 5 0</v>
      <v>1 1 2 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 3 2 3</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 4 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 -1 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 3 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 4 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 2 0</v>
      <v>1 3 5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 -1 0</v>
      <v>1 2 3 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 7 0</v>
      <v>1 0 0 1</v>
      <v>1 4 6 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 4 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 8 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -5 3 0</v>
      <v>1 2 0 3</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 0 2</v>
      <v>1 8 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 3 -3</v>
      <v>1 1 0 2</v>
      <v>1 -3 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 1 3</v>
      <v>1 -1 1 0</v>
      <v>1 -3 2 1</v>
      <v>1 -4 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 -2</v>
      <v>1 2 0 2</v>
      <v>1 -3 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -2</v>
      <v>1 0 2 -2</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 1 -1 1</v>
      <v>1 1 2 -2</v>
      <v>1 2 2 -2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 1 -7 4</v>
      <v>1 0 -5 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -2</v>
      <v>1 1 0 2</v>
      <v>1 -2 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 3</v>
      <v>1 -5 6 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -1</v>
      <v>1 1 0 -3</v>
      <v>1 0 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -4 2</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 -4 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -1</v>
      <v>1 2 0 -1</v>
      <v>1 2 2 -1</v>
      <v>1 4 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -1</v>
      <v>1 3 0 -2</v>
      <v>1 4 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -1</v>
      <v>1 4 0 -2</v>
      <v>1 2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -3</v>
      <v>1 2 2 -2</v>
      <v>1 4 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 1 -1</v>
      <v>1 -4 0 2</v>
      <v>1 6 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 -2</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 -3 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 -3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 -2</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -1</v>
      <v>1 1 0 -3</v>
      <v>1 0 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 4</v>
      <v>1 1 1 0</v>
      <v>1 0 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 6</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -1 0</v>
      <v>1 -4 4 2</v>
      <v>1 -2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -2 2</v>
      <v>1 2 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -2 3</v>
      <v>1 2 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 -6</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 0 -2 2</v>
      <v>1 0 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 1</v>
      <v>1 2 -1 2</v>
      <v>1 0 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 1 -1 0</v>
      <v>1 2 -1 0</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 2 -2 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 0 2 2</v>
      <v>1 2 1 2</v>
      <v>1 1 -1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 1 -1 0</v>
      <v>1 2 -1 0</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 3 -2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -2</v>
      <v>1 0 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 -1</v>
      <v>1 0 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -3 0 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 -3 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -5 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -4 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -6 2 3</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/14_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5761ad95"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -8 -5 4</v>
      <v>1 -4 -3 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 5 -5</v>
      <v>1 0 1 -1</v>
      <v>1 1 0 2</v>
      <v>1 -4 4 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 6 1</v>
      <v>1 -1 2 1</v>
      <v>1 -4 5 2</v>
      <v>1 5 -6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 -3 2</v>
      <v>1 2 1 0</v>
      <v>1 -2 -2 1</v>
      <v>1 1 2 0</v>
      <v>1 3 3 0</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 3</v>
      <v>1 -3 3 3</v>
      <v>1 1 1 0</v>
      <v>1 -5 5 4</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 6 1</v>
      <v>1 2 -2 0</v>
      <v>1 4 -7 0</v>
      <v>1 -5 10 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 -3 2 2</v>
      <v>1 -4 4 1</v>
      <v>1 6 -5 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 2</v>
      <v>1 3 -1 -3</v>
      <v>1 4 -2 -2</v>
      <v>1 6 -3 -5</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 -2</v>
      <v>1 0 1 -1</v>
      <v>1 4 0 1</v>
      <v>1 3 0 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -2 1 2</v>
      <v>1 -3 2 2</v>
      <v>1 4 -2 -3</v>
      <v>1 4 -2 -2</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 5 0 -7</v>
      <v>1 -3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 9 -6 -4</v>
      <v>1 8 -5 -4</v>
      <v>1 6 -4 -3</v>
      <v>1 6 -3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 1</v>
      <v>1 -1 2 2</v>
      <v>1 1 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 1 -1 1</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 1</v>
      <v>1 1 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 -2 3 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 -1</v>
      <v>1 2 0 3</v>
      <v>1 -1 1 1</v>
      <v>1 1 0 4</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -1 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 -2 2 -1</v>
      <v>1 2 0 2</v>
      <v>1 1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 2</v>
      <v>1 6 0 -7</v>
      <v>1 4 0 -4</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 -2</v>
      <v>1 3 0 2</v>
      <v>1 -4 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 3 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -4</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -5</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 0 2 -5</v>
      <v>1 2 0 1</v>
      <v>1 1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 2 -2 1</v>
      <v>1 0 2 -2</v>
      <v>1 1 -1 -2</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 3</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 -1 1 1</v>
      <v>1 -2 3 4</v>
      <v>1 -1 0 1</v>
      <v>1 -3 4 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 1 -1 1</v>
      <v>1 0 2 -3</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 2 -3 2</v>
      <v>1 1 -2 2</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -3</v>
      <v>1 0 1 -2</v>
      <v>1 3 -4 8</v>
      <v>1 2 -3 6</v>
      <v>1 3 -3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 1 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 -4</v>
      <v>1 1 1 -2</v>
      <v>1 0 2 -3</v>
      <v>1 2 -2 1</v>
      <v>1 0 4 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 -4</v>
      <v>1 0 6 -7</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 2</v>
      <v>1 -3 6 -5</v>
      <v>1 2 -3 2</v>
      <v>1 -2 5 -4</v>
      <v>1 -2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 2</v>
      <v>1 -2 5 -5</v>
      <v>1 -1 4 -4</v>
      <v>1 -2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 -1</v>
      <v>1 0 1 1</v>
      <v>1 3 -3 -1</v>
      <v>1 -2 4 2</v>
      <v>1 -4 5 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 -2 3 2</v>
      <v>1 3 -4 0</v>
      <v>1 4 -4 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 1 2 0</v>
      <v>1 4 1 3</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 2 2 1</v>
      <v>1 4 1 3</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -3 -4 2</v>
      <v>1 -2 -4 3</v>
      <v>1 -2 -5 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 1</v>
      <v>1 3 0 -4</v>
      <v>1 4 0 -4</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 1</v>
      <v>1 1 0 2</v>
      <v>1 -3 1 0</v>
      <v>1 -2 2 0</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -1</v>
      <v>1 0 -6 3</v>
      <v>1 0 -5 3</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 3 -4 0</v>
      <v>1 -4 3 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 2</v>
      <v>1 0 2 -3</v>
      <v>1 2 -4 3</v>
      <v>1 0 3 -3</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 1 1 -2</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 -2</v>
      <v>1 1 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 1 1 -2</v>
      <v>1 1 0 -4</v>
      <v>1 2 0 -4</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 2 0 -2</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 -2</v>
      <v>1 1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -7</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 1 0 2</v>
      <v>1 0 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 2 0 3</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 2</v>
      <v>1 2 1 -1</v>
      <v>1 4 0 1</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -2</v>
      <v>1 2 0 -3</v>
      <v>1 1 3 -3</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -3 0 1</v>
      <v>1 -3 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 -1 1 -1</v>
      <v>1 -1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -1 1 -1</v>
      <v>1 -3 0 2</v>
      <v>1 -4 0 1</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -8 -5 4</v>
      <v>1 -6 -4 3</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 0 2</v>
      <v>1 -2 0 2</v>
      <v>1 -4 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 1 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 1</v>
      <v>1 0 3 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
      <v>1 2 3 1</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 1</v>
      <v>1 1 2 0</v>
      <v>1 0 3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 -2</v>
      <v>1 -3 -1 3</v>
      <v>1 -4 -3 6</v>
      <v>1 -4 -2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -1 1 1</v>
      <v>1 -2 0 2</v>
      <v>1 1 1 1</v>
      <v>1 4 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 2</v>
      <v>1 4 0 1</v>
      <v>1 3 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 -3</v>
      <v>1 1 2 -2</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 3 3 -3</v>
      <v>1 2 3 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 3 2</v>
      <v>1 1 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 0</v>
      <v>1 2 -1 -1</v>
      <v>1 -1 3 -2</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -6</v>
      <v>1 2 0 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 2 0 -3</v>
      <v>1 3 1 -4</v>
      <v>1 3 1 -3</v>
      <v>1 2 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 4 0 -7</v>
      <v>1 1 1 -3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 1</v>
      <v>1 -1 1 -1</v>
      <v>1 2 0 2</v>
      <v>1 -4 2 -2</v>
      <v>1 -4 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -4</v>
      <v>1 3 0 -3</v>
      <v>1 3 0 -4</v>
      <v>1 4 2 -5</v>
      <v>1 4 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -4</v>
      <v>1 3 1 -3</v>
      <v>1 3 0 -4</v>
      <v>1 3 0 -3</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 0 2</v>
      <v>1 4 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -2</v>
      <v>1 2 2 -1</v>
      <v>1 0 1 1</v>
      <v>1 3 3 -3</v>
      <v>1 1 2 -2</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 1</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 -2 -1 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -6</v>
      <v>1 -2 2 1</v>
      <v>1 -2 1 2</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -6</v>
      <v>1 0 2 -3</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 2 0 -3</v>
      <v>1 4 0 -4</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 2 3 -4</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 3 0 -4</v>
      <v>1 4 0 -4</v>
      <v>1 1 2 -2</v>
      <v>1 1 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 3 0 -4</v>
      <v>1 4 0 -4</v>
      <v>1 3 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 -4</v>
      <v>1 6 2 -4</v>
      <v>1 4 1 -2</v>
      <v>1 5 3 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 6 -12</v>
      <v>1 3 3 -6</v>
      <v>1 2 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 0 -6</v>
      <v>1 4 2 -5</v>
      <v>1 4 0 -5</v>
      <v>1 4 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 4 -5</v>
      <v>1 1 1 0</v>
      <v>1 6 5 -6</v>
      <v>1 4 4 -4</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 0 -8</v>
      <v>1 1 2 -2</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 0 -8</v>
      <v>1 3 2 -6</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 2</v>
      <v>1 0 1 2</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 2 -4 0</v>
      <v>1 2 -3 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 3 -6 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 2</v>
      <v>1 -2 0 4</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 2</v>
      <v>1 2 2 -4</v>
      <v>1 0 -2 3</v>
      <v>1 2 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 2</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -5</v>
      <v>1 0 2 -6</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -5</v>
      <v>1 2 0 1</v>
      <v>1 0 3 -7</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 0 2 -5</v>
      <v>1 2 0 1</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 -2 6</v>
      <v>1 1 -1 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -3</v>
      <v>1 0 1 -2</v>
      <v>1 2 0 2</v>
      <v>1 1 0 4</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -1</v>
      <v>1 0 1 -1</v>
      <v>1 2 1 -4</v>
      <v>1 1 3 -6</v>
      <v>1 1 3 -7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -1</v>
      <v>1 0 1 -1</v>
      <v>1 3 1 -6</v>
      <v>1 2 2 -6</v>
      <v>1 3 1 -7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -2 1 0</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 -1 2 -2</v>
      <v>1 -1 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 3</v>
      <v>1 -1 2 2</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 -3 0 1</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 2</v>
      <v>1 -1 1 1</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 0 -2 3</v>
      <v>1 0 -2 2</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 4 1 -5</v>
      <v>1 1 2 -3</v>
      <v>1 0 1 -1</v>
      <v>1 3 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 2</v>
      <v>1 1 -1 1</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 2 2</v>
      <v>1 0 1 2</v>
      <v>1 2 -4 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 4</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 -1</v>
      <v>1 0 -1 5</v>
      <v>1 0 -1 3</v>
      <v>1 2 3 -9</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 3</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 2</v>
      <v>1 1 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 -1 -1</v>
      <v>1 2 -2 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 0 2</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 -2 2 1</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 0 2</v>
      <v>1 0 1 3</v>
      <v>1 -1 0 3</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 -3</v>
      <v>1 -2 3 3</v>
      <v>1 -1 2 3</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 -4</v>
      <v>1 2 -1 2</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 -4</v>
      <v>1 2 -1 2</v>
      <v>1 2 -1 1</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 -3</v>
      <v>1 1 0 -3</v>
      <v>1 2 1 0</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 -3</v>
      <v>1 1 0 3</v>
      <v>1 2 -1 1</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 -2</v>
      <v>1 -1 2 3</v>
      <v>1 -1 0 -3</v>
      <v>1 -2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 2</v>
      <v>1 0 0 -1</v>
      <v>1 4 4 7</v>
      <v>1 3 4 7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -4 -8</v>
      <v>1 2 -3 -6</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -1 1</v>
      <v>1 0 -1 -6</v>
      <v>1 2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 -3</v>
      <v>1 2 0 -1</v>
      <v>1 3 0 -4</v>
      <v>1 0 2 1</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 -1 -2</v>
      <v>1 2 0 -1</v>
      <v>1 1 2 1</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -3 -6</v>
      <v>1 1 0 -1</v>
      <v>1 4 -6 -12</v>
      <v>1 2 -2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -1 -3</v>
      <v>1 -8 6 12</v>
      <v>1 -3 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 0 -1</v>
      <v>1 1 3 6</v>
      <v>1 2 1 2</v>
      <v>1 0 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 1 -3 -6</v>
      <v>1 0 0 -2</v>
      <v>1 2 -2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 1</v>
      <v>1 0 3 3</v>
      <v>1 2 1 0</v>
      <v>1 0 3 4</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 -1 -5</v>
      <v>1 0 -1 -4</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 1 0 2</v>
      <v>1 2 -3 -2</v>
      <v>1 0 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 2 -4 -8</v>
      <v>1 0 0 -3</v>
      <v>1 1 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 5</v>
      <v>1 0 0 -1</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 4</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 4 5</v>
      <v>1 0 3 3</v>
      <v>1 2 -1 -2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 2</v>
      <v>1 2 2 -4</v>
      <v>1 0 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -7 3 -5</v>
      <v>1 -5 2 -4</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 -6</v>
      <v>1 0 1 -2</v>
      <v>1 2 0 1</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 -6</v>
      <v>1 2 0 1</v>
      <v>1 3 0 4</v>
      <v>1 0 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 1 -4</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -6</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -7</v>
      <v>1 -1 2 -5</v>
      <v>1 0 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -6</v>
      <v>1 0 0 -4</v>
      <v>1 -1 2 -5</v>
      <v>1 -1 1 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -5</v>
      <v>1 -1 2 -3</v>
      <v>1 0 0 -3</v>
      <v>1 -1 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 5</v>
      <v>1 0 0 4</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -3</v>
      <v>1 4 0 7</v>
      <v>1 3 0 4</v>
      <v>1 -2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -2</v>
      <v>1 3 0 2</v>
      <v>1 0 2 -1</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 -2 0 -6</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 3 1 2</v>
      <v>1 2 0 3</v>
      <v>1 3 2 2</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -2 5</v>
      <v>1 -2 2 -4</v>
      <v>1 0 1 -2</v>
      <v>1 -3 2 -6</v>
      <v>1 -1 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 0 -4</v>
      <v>1 -1 2 1</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 0 4</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 1 1</v>
      <v>1 0 -1 4</v>
      <v>1 0 0 4</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 4</v>
      <v>1 0 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 3</v>
      <v>1 0 -5 4</v>
      <v>1 0 -4 3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 -4</v>
      <v>1 0 1 1</v>
      <v>1 2 4 -4</v>
      <v>1 1 4 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 -4</v>
      <v>1 1 0 -3</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 -1 -3</v>
      <v>1 2 0 2</v>
      <v>1 0 -3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 -1 -1</v>
      <v>1 0 4 2</v>
      <v>1 0 5 4</v>
      <v>1 2 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 0 -1</v>
      <v>1 0 2 3</v>
      <v>1 2 2 3</v>
      <v>1 0 3 3</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -2</v>
      <v>1 1 1 -1</v>
      <v>1 -1 0 -2</v>
      <v>1 1 2 1</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -2</v>
      <v>1 1 1 0</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 3</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 2 1 3</v>
      <v>1 1 1 -2</v>
      <v>1 2 1 2</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 4 -1 3</v>
      <v>1 2 1 3</v>
      <v>1 5 -1 4</v>
      <v>1 4 0 4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -2</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 1 0 -2</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 1 0 -1</v>
      <v>1 0 0 -3</v>
      <v>1 1 1 0</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 1 0 -1</v>
      <v>1 1 2 3</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 3 1</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 4 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 1 2 4</v>
      <v>1 -1 -3 -5</v>
      <v>1 1 -1 -1</v>
      <v>1 1 0 1</v>
      <v>1 -1 -4 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 4</v>
      <v>1 2 1 2</v>
      <v>1 0 3 3</v>
      <v>1 -1 3 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 6 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 3</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -4 2</v>
      <v>1 2 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -4 1</v>
      <v>1 2 -3 1</v>
      <v>1 4 -4 1</v>
      <v>1 3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 1</v>
      <v>1 3 -3 1</v>
      <v>1 3 -3 0</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 3 -4 0</v>
      <v>1 4 -5 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 3 -3 0</v>
      <v>1 3 -4 0</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 2 4</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 2 4</v>
      <v>1 0 3 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 1</v>
      <v>1 0 -3 2</v>
      <v>1 0 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 3 2 4</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 2</v>
      <v>1 -1 5 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 4 2</v>
      <v>1 -1 5 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 0 3 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 2</v>
      <v>1 1 0 2</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 1</v>
      <v>1 1 -1 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 4</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 3 3</v>
      <v>1 0 4 3</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -3 2 0</v>
      <v>1 2 0 4</v>
      <v>1 -2 2 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -2 1 -3</v>
      <v>1 3 0 2</v>
      <v>1 -1 2 -2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -2 2 -2</v>
      <v>1 -3 0 -6</v>
      <v>1 -1 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 3 0 2</v>
      <v>1 1 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 3 0 3</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 1 2 2</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 2 2</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 1 0 3</v>
      <v>1 0 0 2</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 2 2</v>
      <v>1 2 1 4</v>
      <v>1 2 0 1</v>
      <v>1 2 1 2</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 1 2 2</v>
      <v>1 0 2 1</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 2 1 2</v>
      <v>1 0 2 1</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 3 0 2</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -2 1 -4</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -6</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -1 3 1</v>
      <v>1 2 0 3</v>
      <v>1 -1 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 0 0 -2</v>
      <v>1 -2 0 -5</v>
      <v>1 3 2 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 2 0 3</v>
      <v>1 0 3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 8</v>
      <v>1 0 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 0 -2 2</v>
      <v>1 2 0 1</v>
      <v>1 0 -3 2</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 3 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -3 0 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 1 1</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 2 2 0</v>
      <v>1 3 0 1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
      <v>1 0 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 1 2 0</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 0 0 -2</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 -3</v>
      <v>1 -2 0 -2</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 1 1</v>
      <v>1 4 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 2 1</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 2 -3 0</v>
      <v>1 3 0 3</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 3 0 3</v>
      <v>1 2 1 2</v>
      <v>1 2 -4 0</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -7 0</v>
      <v>1 3 -6 0</v>
      <v>1 2 -5 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 2 -2 0</v>
      <v>1 3 -5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 2</v>
      <v>1 2 -2 0</v>
      <v>1 4 -6 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 -4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 1</v>
      <v>1 0 3 2</v>
      <v>1 3 0 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 2 4</v>
      <v>1 0 3 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 4 0 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 3 2 4</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 2 0 4</v>
      <v>1 3 0 4</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 2 3 4</v>
      <v>1 3 1 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 3 0 4</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 6</v>
      <v>1 -1 1 -1</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 3 0 1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 4</v>
      <v>1 -3 -3 -6</v>
      <v>1 -6 -5 -10</v>
      <v>1 -1 -1 -3</v>
      <v>1 -1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 6</v>
      <v>1 0 2 4</v>
      <v>1 0 -1 -3</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -10 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -10 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 3 -5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -6 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 2 2 3</v>
      <v>1 0 3 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 -4 1 -5</v>
      <v>1 2 0 1</v>
      <v>1 -3 2 -4</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 1 1 2</v>
      <v>1 4 0 4</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 3 0 4</v>
      <v>1 2 0 1</v>
      <v>1 3 2 4</v>
      <v>1 4 1 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 3 0 4</v>
      <v>1 3 0 2</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 2 0 3</v>
      <v>1 1 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 3 0 2</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 3 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 7</v>
      <v>1 1 1 2</v>
      <v>1 4 0 6</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 8</v>
      <v>1 0 0 -1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 10</v>
      <v>1 3 0 6</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -6 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 -3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 3 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 8</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 9</v>
      <v>1 0 2 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -10 0</v>
      <v>1 0 1 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 0 10</v>
      <v>1 2 2 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 0 2</v>
      <v>1 3 1 -1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 0 3</v>
      <v>1 2 2 -1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 2 4 -2</v>
      <v>1 0 -7 4</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 2 4 -2</v>
      <v>1 1 1 0</v>
      <v>1 0 5 -2</v>
      <v>1 1 5 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 3 0 1</v>
      <v>1 0 1 1</v>
      <v>1 4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -1</v>
      <v>1 2 2 1</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
      <v>1 0 3 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
      <v>1 1 3 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 1</v>
      <v>1 -2 0 1</v>
      <v>1 -2 -1 1</v>
      <v>1 2 2 -1</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -9 0 3</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 -3</v>
      <v>1 0 4 -2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 0</v>
      <v>1 1 2 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -5 -2</v>
      <v>1 1 -5 -1</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 2 0 -2</v>
      <v>1 0 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 1</v>
      <v>1 1 2 0</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 2 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 -3 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 3 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 1</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 -3 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 1</v>
      <v>1 1 1 0</v>
      <v>1 2 0 2</v>
      <v>1 3 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
      <v>1 1 1 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 1 0 1</v>
      <v>1 -3 1 3</v>
      <v>1 -2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 0</v>
      <v>1 1 0 1</v>
      <v>1 -2 1 1</v>
      <v>1 -3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 0</v>
      <v>1 0 0 3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 1</v>
      <v>1 0 2 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -3 3 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 -3 0 1</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 0</v>
      <v>1 -2 0 2</v>
      <v>1 -3 0 1</v>
      <v>1 -1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 0</v>
      <v>1 -3 1 0</v>
      <v>1 4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -3 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 3</v>
      <v>1 1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 1 1 1</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 5</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 5</v>
      <v>1 3 0 4</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -2 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 3</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 -4 2</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 -2</v>
      <v>1 0 2 2</v>
      <v>1 1 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 -5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 0 2 1</v>
      <v>1 1 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 -6 0</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 0 3</v>
      <v>1 1 2 2</v>
      <v>1 -2 0 -4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 2 3</v>
      <v>1 2 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 0 -3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 0 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -7 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 0</v>
      <v>1 -1 -5 1</v>
      <v>1 -1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -5 0</v>
      <v>1 0 -4 0</v>
      <v>1 -1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -5 1</v>
      <v>1 0 -3 0</v>
      <v>1 -1 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 1 6 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 -1 -4 0</v>
      <v>1 -1 -3 2</v>
      <v>1 0 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -4 0</v>
      <v>1 1 6 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 3 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 4 3 1</v>
      <v>1 4 4 1</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 4 3 1</v>
      <v>1 4 4 1</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 1</v>
      <v>1 -1 -5 0</v>
      <v>1 1 4 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -10 0 4</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 2 2 1</v>
      <v>1 3 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 2 2 1</v>
      <v>1 3 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -3</v>
      <v>1 2 1 -1</v>
      <v>1 2 0 -4</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 3 2 0</v>
      <v>1 2 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 9 2</v>
      <v>1 2 6 1</v>
      <v>1 0 -3 0</v>
      <v>1 2 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 1 2 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 1</v>
      <v>1 4 4 1</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -3 0</v>
      <v>1 3 6 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 1</v>
      <v>1 1 1 1</v>
      <v>1 -1 -3 1</v>
      <v>1 -1 -3 0</v>
      <v>1 0 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 0 1 1</v>
      <v>1 3 3 1</v>
      <v>1 3 4 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 3</v>
      <v>1 0 0 2</v>
      <v>1 0 2 3</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 3 0 5</v>
      <v>1 2 1 3</v>
      <v>1 2 0 1</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 3 1</v>
      <v>1 2 1 2</v>
      <v>1 4 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 3</v>
      <v>1 3 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 2</v>
      <v>1 0 -1 0</v>
      <v>1 0 3 1</v>
      <v>1 1 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 2 2</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 4</v>
      <v>1 0 0 -1</v>
      <v>1 0 1 -1</v>
      <v>1 3 0 3</v>
      <v>1 3 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 5</v>
      <v>1 0 0 -1</v>
      <v>1 3 1 5</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 -1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 3 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 3 3 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 3 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 -2 0</v>
      <v>1 3 7 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 3 3 3</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 3 4 0</v>
      <v>1 3 5 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 -2 -4 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -4 2</v>
      <v>1 0 1 0</v>
      <v>1 -3 -6 3</v>
      <v>1 -2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 0</v>
      <v>1 1 3 3</v>
      <v>1 2 3 2</v>
      <v>1 3 6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 0</v>
      <v>1 1 3 3</v>
      <v>1 3 3 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 0</v>
      <v>1 -2 -2 2</v>
      <v>1 1 3 0</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 4 5 0</v>
      <v>1 -1 -2 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
      <v>1 0 -1 2</v>
      <v>1 0 -2 2</v>
      <v>1 0 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 3 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 -4 -3 2</v>
      <v>1 -2 -2 1</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 3 2 2</v>
      <v>1 3 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 3 3 0</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 3 2 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 4 1</v>
      <v>1 4 4 1</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 0 3 2</v>
      <v>1 0 2 2</v>
      <v>1 3 6 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -2 -3 3</v>
      <v>1 0 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -4 2</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 3</v>
      <v>1 1 2 0</v>
      <v>1 -1 0 4</v>
      <v>1 0 1 1</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 0</v>
      <v>1 2 0 2</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 -3 3</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 -3 3</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 -5 2</v>
      <v>1 -2 -3 1</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 4 0 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 -2 -5 0</v>
      <v>1 -1 -4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 2 2 1</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 0</v>
      <v>1 3 4 0</v>
      <v>1 0 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 0 1 1</v>
      <v>1 0 -3 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 4 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 5 0</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -6 2</v>
      <v>1 -2 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -3 1</v>
      <v>1 -1 -1 1</v>
      <v>1 3 2 0</v>
      <v>1 4 4 0</v>
      <v>1 -4 -5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -2 2</v>
      <v>1 5 6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 3 1</v>
      <v>1 3 4 2</v>
      <v>1 4 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 4 5 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -10 -15 3</v>
      <v>1 -5 -8 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 5 6 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 3 5 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 -2 1</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 1 0</v>
      <v>1 3 5 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 3 5 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 -10 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 5 6 0</v>
      <v>1 -2 -3 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 -1 0</v>
      <v>1 2 3 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -1 -2 2</v>
      <v>1 5 6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 5 6 0</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 1</v>
      <v>1 3 2 0</v>
      <v>1 3 4 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 5 6 0</v>
      <v>1 4 5 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 3 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 8 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -10 4 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -3 2 0</v>
      <v>1 2 0 4</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -3 2 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 0 4</v>
      <v>1 12 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 4 -6 2</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 -6 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -3</v>
      <v>1 3 0 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -1</v>
      <v>1 2 1 0</v>
      <v>1 -3 -4 2</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -1</v>
      <v>1 2 1 0</v>
      <v>1 -1 0 1</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -2 0</v>
      <v>1 -5 3 2</v>
      <v>1 -2 2 1</v>
      <v>1 -6 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -2 0 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -4 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 3</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 3</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 -2 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 0 -1</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -2 2 2</v>
      <v>1 1 -1 -2</v>
      <v>1 2 -1 -2</v>
      <v>1 -1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -2 2 2</v>
      <v>1 1 -1 -2</v>
      <v>1 2 -1 -2</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 -2</v>
      <v>1 2 1 2</v>
      <v>1 1 2 3</v>
      <v>1 1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 0 0 -1</v>
      <v>1 2 0 1</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 0 1 3</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -3 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 3 -2 0</v>
      <v>1 4 -2 0</v>
      <v>1 1 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 3</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
      <v>1 2 0 1</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 0 0 -2</v>
      <v>1 0 2 4</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 3</v>
      <v>1 3 -3 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 3</v>
      <v>1 -3 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 -4 2</v>
      <v>1 1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 6</v>
      <v>1 0 2 2</v>
      <v>1 -1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 0</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 3 -1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -3 3</v>
      <v>1 2 -2 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 -2 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 -2</v>
      <v>1 3 1 -1</v>
      <v>1 2 4 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 2 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 -4 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 -3 0</v>
      <v>1 1 -2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 3 2 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 1 0</v>
      <v>1 2 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 4 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -4 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
      <v>1 -2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 -1 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -5 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/15_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55854791"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -8 -5 4</v>
      <v>1 2 1 0</v>
      <v>1 -4 -3 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 3 3</v>
      <v>1 -4 3 2</v>
      <v>1 5 -3 -2</v>
      <v>1 6 -4 -3</v>
      <v>1 6 -3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 3 1</v>
      <v>1 1 0 1</v>
      <v>1 -2 3 2</v>
      <v>1 3 -4 0</v>
      <v>1 4 -4 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 -1</v>
      <v>1 3 0 4</v>
      <v>1 -2 2 -1</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 0 2</v>
      <v>1 4 1 0</v>
      <v>1 3 2 0</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 3</v>
      <v>1 2 4 -3</v>
      <v>1 0 -5 3</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 2 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 2 -3</v>
      <v>1 1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 1 0 2</v>
      <v>1 -4 1 -1</v>
      <v>1 -3 1 0</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 3 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 1 2 0</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 2 -3 2</v>
      <v>1 1 -2 2</v>
      <v>1 0 3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 2</v>
      <v>1 1 0 3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
      <v>1 3 2 0</v>
      <v>1 3 3 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 -6</v>
      <v>1 1 -1 1</v>
      <v>1 2 0 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 -6</v>
      <v>1 1 2 -4</v>
      <v>1 2 -2 1</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 5 -6</v>
      <v>1 2 0 1</v>
      <v>1 0 6 -7</v>
      <v>1 1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 -5 3 3</v>
      <v>1 -4 3 2</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 2</v>
      <v>1 1 0 -2</v>
      <v>1 0 2 -4</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 2 0 -2</v>
      <v>1 1 0 -4</v>
      <v>1 0 2 -2</v>
      <v>1 1 1 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -3</v>
      <v>1 3 0 -3</v>
      <v>1 1 1 -2</v>
      <v>1 3 1 -3</v>
      <v>1 3 0 -4</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 2 0 -4</v>
      <v>1 1 2 -2</v>
      <v>1 3 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 -2</v>
      <v>1 2 0 -3</v>
      <v>1 3 1 -4</v>
      <v>1 4 1 -4</v>
      <v>1 3 2 -4</v>
      <v>1 2 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 4 1 3</v>
      <v>1 1 2 0</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 4 1 3</v>
      <v>1 2 2 1</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 -2</v>
      <v>1 1 0 4</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -1 1 -1</v>
      <v>1 -3 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 -1 1 0</v>
      <v>1 -4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 0 2 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 3 1</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -7</v>
      <v>1 3 0 -6</v>
      <v>1 2 0 -5</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -6</v>
      <v>1 0 2 -4</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -6</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 2 0 -3</v>
      <v>1 3 1 -4</v>
      <v>1 3 1 -3</v>
      <v>1 3 0 -3</v>
      <v>1 2 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -6</v>
      <v>1 3 0 -5</v>
      <v>1 2 3 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 2 2 0</v>
      <v>1 2 0 2</v>
      <v>1 4 0 1</v>
      <v>1 3 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 1</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -6 0</v>
      <v>1 -6 9 2</v>
      <v>1 -4 6 1</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -10</v>
      <v>1 2 0 -3</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -6</v>
      <v>1 0 2 -3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -5</v>
      <v>1 2 0 -3</v>
      <v>1 4 0 -4</v>
      <v>1 1 2 -2</v>
      <v>1 1 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 1 2 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 6 -12</v>
      <v>1 3 3 -6</v>
      <v>1 2 1 -2</v>
      <v>1 2 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 -5 -2</v>
      <v>1 -2 2 1</v>
      <v>1 4 -2 -2</v>
      <v>1 3 -2 -1</v>
      <v>1 8 -7 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 5 -6</v>
      <v>1 5 4 -5</v>
      <v>1 4 4 -4</v>
      <v>1 1 2 -1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 8 0 -10</v>
      <v>1 2 2 -3</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 2</v>
      <v>1 0 1 -2</v>
      <v>1 1 0 -3</v>
      <v>1 -2 1 4</v>
      <v>1 2 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 2 2</v>
      <v>1 1 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -3 3</v>
      <v>1 0 -3 4</v>
      <v>1 2 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -3</v>
      <v>1 2 -2 6</v>
      <v>1 0 2 -4</v>
      <v>1 1 -1 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 3</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -2</v>
      <v>1 2 0 2</v>
      <v>1 0 2 -3</v>
      <v>1 2 0 1</v>
      <v>1 1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 0 -1 3</v>
      <v>1 2 -1 4</v>
      <v>1 2 -2 6</v>
      <v>1 2 -1 3</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 1</v>
      <v>1 -3 0 3</v>
      <v>1 -2 0 3</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 1</v>
      <v>1 2 1 -2</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -3 0 3</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 -6</v>
      <v>1 2 0 -4</v>
      <v>1 0 2 -4</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 4 2 0</v>
      <v>1 1 0 1</v>
      <v>1 3 1 0</v>
      <v>1 -3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 0 3</v>
      <v>1 -2 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 -1</v>
      <v>1 3 -2 8</v>
      <v>1 0 -1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 -6</v>
      <v>1 0 2 -7</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 -5</v>
      <v>1 0 2 -6</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 -1 -1</v>
      <v>1 0 1 3</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 2</v>
      <v>1 1 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 3</v>
      <v>1 -2 0 6</v>
      <v>1 -1 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -6</v>
      <v>1 1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 0 2 3</v>
      <v>1 2 -2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 0 2 3</v>
      <v>1 2 -2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 -3</v>
      <v>1 1 0 -1</v>
      <v>1 -2 3 3</v>
      <v>1 -1 2 3</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 1</v>
      <v>1 2 -3 -6</v>
      <v>1 0 0 -3</v>
      <v>1 2 -4 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 1</v>
      <v>1 3 -3 0</v>
      <v>1 1 0 1</v>
      <v>1 4 -6 0</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 2</v>
      <v>1 2 -3 -6</v>
      <v>1 0 0 -3</v>
      <v>1 2 -4 -8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -2 -6</v>
      <v>1 2 -1 1</v>
      <v>1 1 0 2</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 -7</v>
      <v>1 0 -1 -6</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 -4</v>
      <v>1 2 -1 2</v>
      <v>1 0 0 -4</v>
      <v>1 1 -1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 -2</v>
      <v>1 -1 2 3</v>
      <v>1 -1 0 -3</v>
      <v>1 -2 0 -2</v>
      <v>1 -2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -4 -8</v>
      <v>1 -1 2 3</v>
      <v>1 2 -3 -6</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -3 -6</v>
      <v>1 0 2 3</v>
      <v>1 4 -6 -12</v>
      <v>1 2 -2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -3 -6</v>
      <v>1 4 -6 -12</v>
      <v>1 2 -1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 0 -2</v>
      <v>1 2 4 10</v>
      <v>1 0 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 2 4</v>
      <v>1 0 -1 -3</v>
      <v>1 3 3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 2 -6 -9</v>
      <v>1 0 0 -1</v>
      <v>1 0 4 5</v>
      <v>1 1 -3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 2 -4 -8</v>
      <v>1 2 -3 -6</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 -8</v>
      <v>1 -3 2 -6</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -6</v>
      <v>1 -1 0 -5</v>
      <v>1 0 0 -4</v>
      <v>1 -1 2 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 -5</v>
      <v>1 0 1 -2</v>
      <v>1 -1 0 -6</v>
      <v>1 -1 2 -3</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 2</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 -5</v>
      <v>1 -1 0 -5</v>
      <v>1 -1 2 -4</v>
      <v>1 -1 1 -4</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 2 2</v>
      <v>1 -1 0 -4</v>
      <v>1 0 1 3</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 3 -3 0</v>
      <v>1 2 -1 1</v>
      <v>1 2 -2 1</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 0</v>
      <v>1 1 2 2</v>
      <v>1 1 2 1</v>
      <v>1 -1 0 -3</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -6 0</v>
      <v>1 -1 3 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 2 0 3</v>
      <v>1 -5 2 -4</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 5 2 0</v>
      <v>1 -3 0 1</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 0 -5</v>
      <v>1 -1 2 1</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 0 -4</v>
      <v>1 -1 2 1</v>
      <v>1 -1 1 -1</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 0 0 2</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 1 1 1</v>
      <v>1 -1 0 3</v>
      <v>1 1 2 -2</v>
      <v>1 0 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 4</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 0 1</v>
      <v>1 3 2 2</v>
      <v>1 2 2 1</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 -2</v>
      <v>1 -3 0 -2</v>
      <v>1 3 2 4</v>
      <v>1 -4 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -1 0 -2</v>
      <v>1 3 2 4</v>
      <v>1 -4 0 -4</v>
      <v>1 -2 0 -1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -3</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 1 1 1</v>
      <v>1 -3 0 -3</v>
      <v>1 -2 0 -3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 2 0 3</v>
      <v>1 -3 0 -6</v>
      <v>1 -2 0 -5</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -3</v>
      <v>1 -1 0 -4</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -2</v>
      <v>1 0 0 -3</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -2</v>
      <v>1 1 2 2</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 3</v>
      <v>1 1 0 -2</v>
      <v>1 1 2 3</v>
      <v>1 1 1 0</v>
      <v>1 -1 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 4</v>
      <v>1 -1 0 -4</v>
      <v>1 0 1 1</v>
      <v>1 0 0 -4</v>
      <v>1 1 0 -2</v>
      <v>1 1 2 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -4 1</v>
      <v>1 2 -2 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 3 -4 0</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 3 -4 0</v>
      <v>1 2 -3 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 3 -3 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 3 3</v>
      <v>1 1 1 1</v>
      <v>1 0 4 3</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -4 3 -9</v>
      <v>1 -1 2 -2</v>
      <v>1 -6 4 -12</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -4 3 -9</v>
      <v>1 -3 3 -6</v>
      <v>1 -4 3 -8</v>
      <v>1 -3 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 3 2 4</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 3</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
      <v>1 1 0 3</v>
      <v>1 0 0 2</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 1 1 2</v>
      <v>1 1 0 3</v>
      <v>1 0 0 2</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -7 3 -14</v>
      <v>1 -7 3 -15</v>
      <v>1 -5 2 -10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -2 0 -5</v>
      <v>1 -1 0 -4</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 0 1 2</v>
      <v>1 3 0 5</v>
      <v>1 3 0 4</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 1 0 4</v>
      <v>1 0 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 2</v>
      <v>1 0 -4 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 3</v>
      <v>1 0 -5 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -1 1 1</v>
      <v>1 1 4 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 5</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 2 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 3</v>
      <v>1 0 0 -2</v>
      <v>1 2 2 4</v>
      <v>1 -2 0 -3</v>
      <v>1 -2 0 -2</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 2 -4 0</v>
      <v>1 2 -3 0</v>
      <v>1 3 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 3 -6 0</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 0 3 6</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -7 0</v>
      <v>1 2 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -5 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 3 -5 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 10 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -5 0</v>
      <v>1 2 2 3</v>
      <v>1 3 -6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 0</v>
      <v>1 4 -5 1</v>
      <v>1 4 -4 1</v>
      <v>1 3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 -3 1 -4</v>
      <v>1 3 0 2</v>
      <v>1 -2 2 -3</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 -1 0 -2</v>
      <v>1 -3 3 -1</v>
      <v>1 -2 1 -2</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 1</v>
      <v>1 2 1 1</v>
      <v>1 4 0 5</v>
      <v>1 1 2 0</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 1</v>
      <v>1 2 1 2</v>
      <v>1 1 2 2</v>
      <v>1 5 0 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 2 2 3</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 4 0 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 1 2</v>
      <v>1 1 2 2</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 3 2 4</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 2 2</v>
      <v>1 4 0 8</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 6</v>
      <v>1 0 0 -2</v>
      <v>1 1 2 2</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 0 2</v>
      <v>1 4 2 1</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 6</v>
      <v>1 -1 0 -2</v>
      <v>1 2 1 4</v>
      <v>1 1 0 -1</v>
      <v>1 -1 0 -4</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 6</v>
      <v>1 -1 0 -2</v>
      <v>1 2 1 4</v>
      <v>1 1 0 -1</v>
      <v>1 2 1 2</v>
      <v>1 -2 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 6</v>
      <v>1 2 1 2</v>
      <v>1 0 2 4</v>
      <v>1 0 -1 -3</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -10 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -5 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 4 -7 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -6 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 1</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 1 -2 2</v>
      <v>1 4 -5 1</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 5 -6 0</v>
      <v>1 4 -5 2</v>
      <v>1 4 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 2 1 3</v>
      <v>1 4 0 4</v>
      <v>1 3 0 2</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 3 0 4</v>
      <v>1 4 0 4</v>
      <v>1 3 0 2</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 4 0 4</v>
      <v>1 3 0 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 8</v>
      <v>1 -1 0 -3</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 10</v>
      <v>1 3 0 6</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 5</v>
      <v>1 3 1 4</v>
      <v>1 1 -1 0</v>
      <v>1 2 1 1</v>
      <v>1 3 0 3</v>
      <v>1 3 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 2 5</v>
      <v>1 2 -4 0</v>
      <v>1 3 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 6</v>
      <v>1 3 0 4</v>
      <v>1 4 0 4</v>
      <v>1 2 0 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 -9 0</v>
      <v>1 0 1 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 0 12</v>
      <v>1 0 2 1</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -9 0 3</v>
      <v>1 3 1 -1</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 1 2</v>
      <v>1 1 1 0</v>
      <v>1 -6 0 3</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
      <v>1 1 4 0</v>
      <v>1 0 2 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 3 1</v>
      <v>1 -2 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 2 4 -2</v>
      <v>1 0 -7 4</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 -1</v>
      <v>1 1 -2 0</v>
      <v>1 0 3 -2</v>
      <v>1 0 4 -2</v>
      <v>1 2 -1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 3</v>
      <v>1 1 1 0</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -8 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -8 0 4</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -2 1 0</v>
      <v>1 -1 -2 2</v>
      <v>1 -3 -1 1</v>
      <v>1 -1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -2 2 0</v>
      <v>1 -2 0 2</v>
      <v>1 -3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 2 -2 2</v>
      <v>1 0 -1 1</v>
      <v>1 4 -1 1</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 -6 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -9 0 3</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 1 1</v>
      <v>1 0 3 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 1</v>
      <v>1 1 2 0</v>
      <v>1 1 1 1</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 1 1 1</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 0</v>
      <v>1 3 -5 0</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 0 2</v>
      <v>1 2 1 1</v>
      <v>1 3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 -5</v>
      <v>1 3 4 -4</v>
      <v>1 2 6 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 1</v>
      <v>1 2 2 -2</v>
      <v>1 0 -1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -2 1 1</v>
      <v>1 -2 0 1</v>
      <v>1 2 1 -1</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 1 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 -3</v>
      <v>1 1 1 -1</v>
      <v>1 1 1 -3</v>
      <v>1 1 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -6</v>
      <v>1 3 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 3 2</v>
      <v>1 1 2 0</v>
      <v>1 0 2 3</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 0 0 1</v>
      <v>1 0 3 1</v>
      <v>1 0 2 2</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 0 1</v>
      <v>1 -1 2 0</v>
      <v>1 -3 1 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 0</v>
      <v>1 -2 3 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 0</v>
      <v>1 -1 2 0</v>
      <v>1 -2 0 2</v>
      <v>1 -3 0 1</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 2</v>
      <v>1 0 2 -1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 -4 0 -8</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 3</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
      <v>1 1 2 0</v>
      <v>1 0 -7 3</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 1 2 0</v>
      <v>1 0 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 -5 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 -1 3</v>
      <v>1 0 -1 2</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 5</v>
      <v>1 0 3 1</v>
      <v>1 3 0 4</v>
      <v>1 2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
      <v>1 2 1 0</v>
      <v>1 0 -1 1</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -4 0 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 0 -5 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 -3 -2</v>
      <v>1 1 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 2</v>
      <v>1 2 -4 -2</v>
      <v>1 1 -4 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -2 4 0</v>
      <v>1 -1 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 0 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -1 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
      <v>1 2 6 -2</v>
      <v>1 1 6 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 0</v>
      <v>1 -1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 1 2 1</v>
      <v>1 0 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 1</v>
      <v>1 -1 -4 0</v>
      <v>1 -1 -5 2</v>
      <v>1 0 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 -1 -3 2</v>
      <v>1 -1 -4 0</v>
      <v>1 0 -3 0</v>
      <v>1 -1 -4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 1</v>
      <v>1 1 1 1</v>
      <v>1 -1 -5 0</v>
      <v>1 1 4 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 6 1</v>
      <v>1 1 2 1</v>
      <v>1 1 5 2</v>
      <v>1 -1 -6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -10 0 4</v>
      <v>1 -4 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 4 3</v>
      <v>1 2 4 2</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 1</v>
      <v>1 3 3 1</v>
      <v>1 3 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 3 1</v>
      <v>1 3 3 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 3 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 3 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 2 4 3</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 2</v>
      <v>1 1 2 1</v>
      <v>1 4 4 1</v>
      <v>1 2 3 2</v>
      <v>1 4 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 4 3 1</v>
      <v>1 4 4 1</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 4</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 3 0</v>
      <v>1 3 5 1</v>
      <v>1 2 1 3</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 2</v>
      <v>1 0 -3 0</v>
      <v>1 1 0 1</v>
      <v>1 -2 -6 0</v>
      <v>1 0 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 -2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 3</v>
      <v>1 2 1 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 6</v>
      <v>1 -1 0 -3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -4 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 -3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 3 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 -1 -7 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 0</v>
      <v>1 -1 -5 1</v>
      <v>1 -1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 3 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 0 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 2 1 0</v>
      <v>1 4 5 0</v>
      <v>1 -1 -2 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 -1 1</v>
      <v>1 3 4 0</v>
      <v>1 2 2 1</v>
      <v>1 0 -1 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 3 1</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 4 5 0</v>
      <v>1 1 0 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
      <v>1 3 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 4 6 3</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 3 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 4 0</v>
      <v>1 3 5 1</v>
      <v>1 -1 0 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 3</v>
      <v>1 -2 -4 0</v>
      <v>1 -1 -3 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 1 3 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 -4 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 -3 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 3</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 5 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 -2 -8 0</v>
      <v>1 0 -3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -6 2</v>
      <v>1 0 -2 1</v>
      <v>1 2 1 0</v>
      <v>1 3 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 3 5 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
      <v>1 -3 0 2</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 3 0</v>
      <v>1 3 1 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 3 0</v>
      <v>1 3 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -6 2</v>
      <v>1 -2 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 4 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 2 2 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 2 3 1</v>
      <v>1 4 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 4 5 0</v>
      <v>1 1 2 1</v>
      <v>1 3 2 0</v>
      <v>1 4 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 3 2 3</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 5 0</v>
      <v>1 0 -1 0</v>
      <v>1 4 8 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 0</v>
      <v>1 1 4 2</v>
      <v>1 -1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 5 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -5 -10 2</v>
      <v>1 4 7 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 0</v>
      <v>1 2 2 0</v>
      <v>1 3 6 1</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 -2 2</v>
      <v>1 -1 -2 1</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 1 0 2</v>
      <v>1 3 5 0</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 1 3</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 3 5 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 5 6 0</v>
      <v>1 4 4 0</v>
      <v>1 4 5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 1 2 2</v>
      <v>1 3 2 0</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 -10 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 0</v>
      <v>1 3 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 10 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 8 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 4 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 2 -4</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 2 0 2</v>
      <v>1 -3 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 4</v>
      <v>1 0 4 -4</v>
      <v>1 -1 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 2 -4 2</v>
      <v>1 0 -5 3</v>
      <v>1 1 -5 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -3</v>
      <v>1 0 2 -4</v>
      <v>1 3 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -2</v>
      <v>1 3 0 -3</v>
      <v>1 2 2 -2</v>
      <v>1 3 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 7 1 -1</v>
      <v>1 -6 0 2</v>
      <v>1 8 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 8 2 -2</v>
      <v>1 -6 0 2</v>
      <v>1 3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 1</v>
      <v>1 1 0 3</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 -1</v>
      <v>1 0 2 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 1 2</v>
      <v>1 -2 2 2</v>
      <v>1 1 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 1 -1</v>
      <v>1 1 0 2</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 -4</v>
      <v>1 0 1 -3</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 0 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -2 4</v>
      <v>1 2 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -4 3 4</v>
      <v>1 2 0 1</v>
      <v>1 -2 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -3 2 -4</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 -2 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -2 3</v>
      <v>1 0 -2 2</v>
      <v>1 1 -2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 -3 0 -3</v>
      <v>1 -2 0 -3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 4</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 2</v>
      <v>1 -3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 3</v>
      <v>1 -3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 2</v>
      <v>1 3 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 0</v>
      <v>1 4 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -1 0</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -6 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 3 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -4 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 2 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 1</v>
      <v>1 3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -4 2</v>
      <v>1 0 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 1 -2 0</v>
      <v>1 0 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -10 0 4</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 0</v>
      <v>1 -2 -2 2</v>
      <v>1 -3 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 -3 0 2</v>
      <v>1 0 2 1</v>
      <v>1 3 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 3 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 -3 3</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 2 1 0</v>
      <v>1 2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -4 2 0</v>
      <v>1 0 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -6 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/16_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="55849115"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -9 12 -4</v>
      <v>1 5 -6 2</v>
      <v>1 3 -4 2</v>
      <v>1 -6 9 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -8 4</v>
      <v>1 0 -7 4</v>
      <v>1 2 4 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 2 -3 2</v>
      <v>1 1 -2 2</v>
      <v>1 0 3 -4</v>
      <v>1 1 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -4</v>
      <v>1 2 0 2</v>
      <v>1 0 3 -5</v>
      <v>1 1 0 3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 -2</v>
      <v>1 0 2 -4</v>
      <v>1 2 -3 2</v>
      <v>1 1 -2 2</v>
      <v>1 0 3 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -8 0 4</v>
      <v>1 -5 0 3</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -4</v>
      <v>1 4 0 -6</v>
      <v>1 -2 2 1</v>
      <v>1 -2 1 2</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -5 -3 3</v>
      <v>1 -8 -5 4</v>
      <v>1 -4 -3 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 0 2 3</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -7</v>
      <v>1 3 0 -6</v>
      <v>1 2 2 -3</v>
      <v>1 2 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -5</v>
      <v>1 4 0 -8</v>
      <v>1 1 2 -2</v>
      <v>1 2 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 -4</v>
      <v>1 2 3 -3</v>
      <v>1 2 1 -1</v>
      <v>1 0 1 1</v>
      <v>1 4 4 -4</v>
      <v>1 3 4 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -10</v>
      <v>1 3 0 -6</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 1 2 2</v>
      <v>1 0 2 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 -8 0</v>
      <v>1 -9 12 2</v>
      <v>1 -6 8 1</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 2 -4 1</v>
      <v>1 3 -6 0</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 4 -8 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 0 2 -5</v>
      <v>1 0 1 -3</v>
      <v>1 2 -2 6</v>
      <v>1 1 -1 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 2 1 -2</v>
      <v>1 0 3 -5</v>
      <v>1 1 0 1</v>
      <v>1 1 3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 -3</v>
      <v>1 0 1 -4</v>
      <v>1 2 -2 2</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 1 1</v>
      <v>1 -3 0 3</v>
      <v>1 -2 0 3</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 -3 -2</v>
      <v>1 0 1 1</v>
      <v>1 4 -4 -4</v>
      <v>1 1 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 -6</v>
      <v>1 0 2 -4</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 4 0 -10</v>
      <v>1 2 0 -3</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 3</v>
      <v>1 -2 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 -4</v>
      <v>1 0 1 -3</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 2</v>
      <v>1 0 1 3</v>
      <v>1 1 0 1</v>
      <v>1 1 -1 2</v>
      <v>1 2 -2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -1 0 3</v>
      <v>1 -2 0 2</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 1</v>
      <v>1 0 1 2</v>
      <v>1 -2 0 4</v>
      <v>1 -1 0 4</v>
      <v>1 -1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -1 2 2</v>
      <v>1 -2 0 4</v>
      <v>1 -1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 3</v>
      <v>1 2 -2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 -1 2</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 2</v>
      <v>1 0 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 0 4</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 5</v>
      <v>1 2 -2 -1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -3 2 3</v>
      <v>1 -4 2 4</v>
      <v>1 3 -1 -3</v>
      <v>1 -3 3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -7</v>
      <v>1 3 0 -6</v>
      <v>1 2 0 -5</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 3</v>
      <v>1 2 -1 1</v>
      <v>1 0 -1 -5</v>
      <v>1 1 0 3</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 3</v>
      <v>1 0 1 2</v>
      <v>1 4 -6 -12</v>
      <v>1 3 -4 -9</v>
      <v>1 3 -3 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 2 2 6</v>
      <v>1 1 3 6</v>
      <v>1 0 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 2 -4 -8</v>
      <v>1 0 0 -3</v>
      <v>1 2 -3 -6</v>
      <v>1 1 -2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 3 -3 0</v>
      <v>1 3 -4 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 -10</v>
      <v>1 -1 2 -3</v>
      <v>1 0 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 0 2</v>
      <v>1 -1 0 1</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 0 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 -2 1 -4</v>
      <v>1 -2 0 -6</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 -5 2 -4</v>
      <v>1 2 0 3</v>
      <v>1 4 0 4</v>
      <v>1 -1 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 -5 2 -4</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 0 -7</v>
      <v>1 0 0 -4</v>
      <v>1 -1 2 -6</v>
      <v>1 -1 1 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 -1 0 -5</v>
      <v>1 -1 2 1</v>
      <v>1 0 0 -4</v>
      <v>1 -1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 1 1 1</v>
      <v>1 -1 0 -5</v>
      <v>1 1 2 3</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 3</v>
      <v>1 1 1 1</v>
      <v>1 1 2 3</v>
      <v>1 -1 0 -4</v>
      <v>1 0 0 -4</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 0 -4 -4</v>
      <v>1 0 -1 -3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 0 -1</v>
      <v>1 1 2 3</v>
      <v>1 -3 0 -3</v>
      <v>1 -2 0 -3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 -1</v>
      <v>1 1 0 -3</v>
      <v>1 -1 0 -3</v>
      <v>1 1 2 2</v>
      <v>1 0 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 1</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 -3 0</v>
      <v>1 3 -2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 0</v>
      <v>1 4 -5 0</v>
      <v>1 3 -3 1</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 2 -3 2</v>
      <v>1 3 -4 0</v>
      <v>1 4 -4 0</v>
      <v>1 3 -4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 1</v>
      <v>1 4 -6 3</v>
      <v>1 3 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 2</v>
      <v>1 2 -1 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 0 3</v>
      <v>1 2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 0 4 1</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 4</v>
      <v>1 0 2 1</v>
      <v>1 1 0 1</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 5</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 -2 2 -2</v>
      <v>1 -3 1 -5</v>
      <v>1 -3 0 -6</v>
      <v>1 0 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 1</v>
      <v>1 1 0 3</v>
      <v>1 0 2 3</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 0 2 2</v>
      <v>1 0 2 1</v>
      <v>1 0 0 3</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 3 0 4</v>
      <v>1 4 0 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 3</v>
      <v>1 1 1 2</v>
      <v>1 1 0 4</v>
      <v>1 0 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 3</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 2</v>
      <v>1 2 1 2</v>
      <v>1 0 2 1</v>
      <v>1 4 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -3 2 -6</v>
      <v>1 -2 1 -4</v>
      <v>1 2 0 1</v>
      <v>1 0 1 -2</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -2 0 -8</v>
      <v>1 0 0 -3</v>
      <v>1 -3 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 1 1 2</v>
      <v>1 1 0 4</v>
      <v>1 0 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 0 -7 2</v>
      <v>1 0 -4 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 -1 1</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 1</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 2 1 2</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 3</v>
      <v>1 4 -8 0</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 -5 10 2</v>
      <v>1 4 -7 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
      <v>1 3 -5 0</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -6 2</v>
      <v>1 3 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -5 0</v>
      <v>1 2 -3 1</v>
      <v>1 3 -6 1</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -5 0</v>
      <v>1 2 -2 0</v>
      <v>1 3 -6 1</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -5 0</v>
      <v>1 2 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 1 3</v>
      <v>1 3 0 2</v>
      <v>1 3 1 3</v>
      <v>1 4 0 5</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 1 3</v>
      <v>1 4 0 3</v>
      <v>1 3 1 4</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 4 0 4</v>
      <v>1 2 0 3</v>
      <v>1 4 0 3</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 5</v>
      <v>1 1 0 2</v>
      <v>1 3 1 3</v>
      <v>1 2 0 1</v>
      <v>1 3 2 4</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 6</v>
      <v>1 -3 1 -6</v>
      <v>1 -5 2 -10</v>
      <v>1 2 0 2</v>
      <v>1 4 0 7</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -5 2</v>
      <v>1 0 -3 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -10 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 15 2</v>
      <v>1 2 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 10 2</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 2</v>
      <v>1 3 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -7 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 5</v>
      <v>1 3 0 4</v>
      <v>1 3 0 2</v>
      <v>1 3 2 4</v>
      <v>1 4 1 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 4 0 5</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 8</v>
      <v>1 -1 1 -1</v>
      <v>1 3 0 5</v>
      <v>1 1 2 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 8</v>
      <v>1 0 0 -2</v>
      <v>1 1 2 2</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 2 8</v>
      <v>1 -1 -1 -3</v>
      <v>1 -1 0 -2</v>
      <v>1 4 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 10</v>
      <v>1 0 0 -1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 -9 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -12 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -10 0</v>
      <v>1 0 1 2</v>
      <v>1 -2 3 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -8 0 4</v>
      <v>1 2 2 -1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 1 2 1</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 1</v>
      <v>1 -4 4 0</v>
      <v>1 -3 4 0</v>
      <v>1 1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 2</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 1 1 1</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 1 1</v>
      <v>1 2 3 0</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 1</v>
      <v>1 1 3 0</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 3</v>
      <v>1 1 1 1</v>
      <v>1 1 1 0</v>
      <v>1 1 0 4</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 1 4 0</v>
      <v>1 1 3 1</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
      <v>1 3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 4</v>
      <v>1 2 0 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -6</v>
      <v>1 2 1 -4</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 3 0 -6</v>
      <v>1 3 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 3 2</v>
      <v>1 0 2 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -4 4 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 0</v>
      <v>1 -2 3 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -8 4</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -7 3</v>
      <v>1 0 -5 2</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 4 0</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 3 1</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 3 1</v>
      <v>1 -2 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 2 1 0</v>
      <v>1 2 -2 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 1 1</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 0 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 1 0</v>
      <v>1 -2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 2</v>
      <v>1 -1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 4 0</v>
      <v>1 -1 4 0</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 -6 0</v>
      <v>1 0 0 2</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 4 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 0 -7 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 1</v>
      <v>1 2 6 -2</v>
      <v>1 0 -5 2</v>
      <v>1 1 6 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 -3 -2</v>
      <v>1 1 -3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 -6 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 -1 -6 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 12 2</v>
      <v>1 0 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 0</v>
      <v>1 -1 -6 1</v>
      <v>1 0 -4 1</v>
      <v>1 -1 -5 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 1</v>
      <v>1 -1 -6 0</v>
      <v>1 -1 -5 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 -1 -4 0</v>
      <v>1 1 2 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 1</v>
      <v>1 1 0 1</v>
      <v>1 1 2 2</v>
      <v>1 -1 -3 0</v>
      <v>1 1 1 2</v>
      <v>1 0 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 4 1</v>
      <v>1 1 1 1</v>
      <v>1 1 4 2</v>
      <v>1 -1 -5 0</v>
      <v>1 0 -4 0</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 1</v>
      <v>1 1 0 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 1</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 1</v>
      <v>1 3 3 1</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 3 0</v>
      <v>1 2 4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 3 1</v>
      <v>1 2 3 0</v>
      <v>1 1 2 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 4</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 -1</v>
      <v>1 3 0 5</v>
      <v>1 2 1 3</v>
      <v>1 2 0 1</v>
      <v>1 3 0 4</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
      <v>1 -2 4 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 2 1</v>
      <v>1 0 -3 0</v>
      <v>1 1 0 1</v>
      <v>1 0 -2 1</v>
      <v>1 -2 -6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 4</v>
      <v>1 2 0 3</v>
      <v>1 2 3 1</v>
      <v>1 2 3 0</v>
      <v>1 3 1 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 3</v>
      <v>1 3 0 2</v>
      <v>1 3 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 3</v>
      <v>1 2 1 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 1 3</v>
      <v>1 2 1 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 6</v>
      <v>1 0 1 -2</v>
      <v>1 0 0 -1</v>
      <v>1 0 2 -2</v>
      <v>1 -1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 6</v>
      <v>1 2 1 2</v>
      <v>1 -1 0 -3</v>
      <v>1 -1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 3 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -5 0</v>
      <v>1 -1 -6 0</v>
      <v>1 -1 1 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 1</v>
      <v>1 3 4 0</v>
      <v>1 3 5 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 3 5 0</v>
      <v>1 2 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 -2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -6 0</v>
      <v>1 -2 -5 0</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 0</v>
      <v>1 -2 -2 2</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 3 1</v>
      <v>1 4 6 3</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 1</v>
      <v>1 2 1 0</v>
      <v>1 4 5 0</v>
      <v>1 1 0 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 3 0</v>
      <v>1 1 4 0</v>
      <v>1 -2 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 4 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 3 4 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 4 0</v>
      <v>1 -1 -5 3</v>
      <v>1 -1 -6 3</v>
      <v>1 -1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 3</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 3</v>
      <v>1 0 1 0</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 3 6 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 3 1</v>
      <v>1 -3 0 2</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 3 4 2</v>
      <v>1 3 3 0</v>
      <v>1 5 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 4 3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 2</v>
      <v>1 -6 -9 0</v>
      <v>1 -1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 -2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -3 0</v>
      <v>1 1 4 2</v>
      <v>1 -1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 0</v>
      <v>1 1 4 2</v>
      <v>1 -2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 0</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 0</v>
      <v>1 2 4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 1 0 2</v>
      <v>1 3 5 0</v>
      <v>1 2 1 0</v>
      <v>1 3 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 1 0</v>
      <v>1 1 0 2</v>
      <v>1 3 5 0</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 2 1 3</v>
      <v>1 2 0 3</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 5 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 2 3 1</v>
      <v>1 3 2 0</v>
      <v>1 4 4 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 -10 2</v>
      <v>1 -3 -6 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 10 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -10 4 0</v>
      <v>1 -6 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 1 2</v>
      <v>1 -6 0 3</v>
      <v>1 -5 0 3</v>
      <v>1 -4 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 1 1</v>
      <v>1 3 0 -2</v>
      <v>1 0 2 -2</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 1 -6 3</v>
      <v>1 0 -2 2</v>
      <v>1 2 -6 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -3 0</v>
      <v>1 -4 4 2</v>
      <v>1 -3 3 1</v>
      <v>1 3 -1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -2</v>
      <v>1 3 0 -3</v>
      <v>1 4 0 -3</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 6 0 -4</v>
      <v>1 1 0 -1</v>
      <v>1 1 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 4 2 0</v>
      <v>1 -3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 0 -1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 5</v>
      <v>1 -2 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 5</v>
      <v>1 1 0 -1</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 0 1 3</v>
      <v>1 2 0 -1</v>
      <v>1 1 0 -3</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 1 1 1</v>
      <v>1 2 0 2</v>
      <v>1 2 2 0</v>
      <v>1 -2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -3 2 -2</v>
      <v>1 0 1 2</v>
      <v>1 3 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 1 0 2</v>
      <v>1 3 0 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -4 0</v>
      <v>1 3 -1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 0 1</v>
      <v>1 0 6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 -6 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -9 0 3</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 2 2 1</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 4</v>
      <v>1 1 0 -1</v>
      <v>1 0 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 4</v>
      <v>1 1 1 -1</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -3 0</v>
      <v>1 3 -2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 3 0 1</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 2</v>
      <v>1 1 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -2 -5 2</v>
      <v>1 -2 -6 2</v>
      <v>1 -3 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -3 -4 2</v>
      <v>1 4 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 1 0</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 2 0</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 4 5 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 -1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -10 4 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -4 2 0</v>
      <v>1 0 0 3</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -4 2 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 1 -2 2</v>
      <v>1 -1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -6 2 0</v>
      <v>1 1 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 6 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/17_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5584b396"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 4 -8</v>
      <v>1 1 -1 1</v>
      <v>1 2 1 -4</v>
      <v>1 0 3 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -3</v>
      <v>1 4 0 -8</v>
      <v>1 4 0 -7</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 0</v>
      <v>1 -3 6 1</v>
      <v>1 2 -2 0</v>
      <v>1 -5 10 2</v>
      <v>1 4 -7 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -3</v>
      <v>1 2 0 -4</v>
      <v>1 1 2 -2</v>
      <v>1 3 1 -3</v>
      <v>1 3 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 1</v>
      <v>1 3 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 4 3 0</v>
      <v>1 1 2 2</v>
      <v>1 0 2 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -6 3 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 1 2</v>
      <v>1 2 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 1 2</v>
      <v>1 0 1 1</v>
      <v>1 -4 0 4</v>
      <v>1 -3 0 4</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 3 -5</v>
      <v>1 1 0 1</v>
      <v>1 0 4 -8</v>
      <v>1 2 1 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -4 0 4</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 -9</v>
      <v>1 2 0 -4</v>
      <v>1 0 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 4 0 -10</v>
      <v>1 3 0 -6</v>
      <v>1 0 2 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 3</v>
      <v>1 -2 0 2</v>
      <v>1 -1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 -1 -1</v>
      <v>1 0 1 3</v>
      <v>1 0 2 1</v>
      <v>1 1 -1 3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 5</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 1</v>
      <v>1 3 -3 0</v>
      <v>1 1 0 1</v>
      <v>1 3 -4 1</v>
      <v>1 4 -6 0</v>
      <v>1 4 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 1 -2 -4</v>
      <v>1 0 -2 -6</v>
      <v>1 2 -1 1</v>
      <v>1 1 0 2</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 1 2</v>
      <v>1 3 -3 -6</v>
      <v>1 0 2 3</v>
      <v>1 4 -6 -12</v>
      <v>1 3 -4 -9</v>
      <v>1 4 -5 -10</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 -2 0 -8</v>
      <v>1 -1 0 -6</v>
      <v>1 -3 2 -6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 3 -3 0</v>
      <v>1 2 -1 1</v>
      <v>1 2 -4 0</v>
      <v>1 3 -4 0</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 0</v>
      <v>1 3 -6 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 5</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 2 3</v>
      <v>1 0 0 2</v>
      <v>1 0 2 2</v>
      <v>1 1 0 3</v>
      <v>1 0 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 1</v>
      <v>1 0 0 4</v>
      <v>1 1 0 4</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 4</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 0 2 2</v>
      <v>1 0 1 3</v>
      <v>1 2 0 4</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 2 0 3</v>
      <v>1 1 1 2</v>
      <v>1 1 0 4</v>
      <v>1 0 0 3</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 2 4</v>
      <v>1 0 0 -2</v>
      <v>1 0 4 8</v>
      <v>1 1 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -3 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
      <v>1 4 -7 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -5 0</v>
      <v>1 2 -3 1</v>
      <v>1 3 -6 1</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -5 0</v>
      <v>1 2 -4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 4</v>
      <v>1 2 0 3</v>
      <v>1 4 0 3</v>
      <v>1 2 2 3</v>
      <v>1 3 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 6</v>
      <v>1 -7 3 -14</v>
      <v>1 -3 1 -6</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 0 6</v>
      <v>1 0 0 -2</v>
      <v>1 3 2 6</v>
      <v>1 -2 0 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 3</v>
      <v>1 0 0 3</v>
      <v>1 0 -1 4</v>
      <v>1 0 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 3 6</v>
      <v>1 2 1 2</v>
      <v>1 0 2 3</v>
      <v>1 0 2 4</v>
      <v>1 0 -1 -3</v>
      <v>1 2 3 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 10 2</v>
      <v>1 -3 6 1</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 1</v>
      <v>1 3 -5 0</v>
      <v>1 1 -2 2</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 3 -5 0</v>
      <v>1 2 2 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 3 -4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 0 6</v>
      <v>1 3 0 2</v>
      <v>1 0 2 1</v>
      <v>1 4 0 5</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -9 -7 3</v>
      <v>1 -6 -5 2</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -10 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -12 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 2 1</v>
      <v>1 2 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -12 0</v>
      <v>1 4 -5 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -10 0 5</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -8 0 4</v>
      <v>1 -5 0 3</v>
      <v>1 -2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -4 4 0</v>
      <v>1 -3 4 0</v>
      <v>1 1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 2 1 0</v>
      <v>1 0 3 2</v>
      <v>1 0 2 3</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 0 2 3</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 1 1 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 2 1</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 4</v>
      <v>1 0 -1 5</v>
      <v>1 0 -1 4</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 -3 -4</v>
      <v>1 0 0 1</v>
      <v>1 1 -2 -2</v>
      <v>1 0 4 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 4</v>
      <v>1 0 2 1</v>
      <v>1 0 1 -1</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 -5 0 -10</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 1 1</v>
      <v>1 -4 0 -8</v>
      <v>1 -2 0 -5</v>
      <v>1 -1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 1 3 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 12 2</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -6 2</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 3 -8 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 4</v>
      <v>1 2 1 3</v>
      <v>1 -1 1 -2</v>
      <v>1 -6 0 -9</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 2 2</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
      <v>1 0 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 1 1 1</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 1</v>
      <v>1 1 3 0</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 -1 3 1</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -2 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 3 1</v>
      <v>1 -2 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 2 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 1 2</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 0 3 1</v>
      <v>1 2 0 -2</v>
      <v>1 1 3 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
      <v>1 2 1 0</v>
      <v>1 0 4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 0 -5 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 4 0</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 2 7 -2</v>
      <v>1 1 7 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 -6 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -10 0</v>
      <v>1 1 1 2</v>
      <v>1 1 3 1</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 0 -4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -6 0</v>
      <v>1 -1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 1</v>
      <v>1 0 -3 0</v>
      <v>1 -1 -5 0</v>
      <v>1 -1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 1 3</v>
      <v>1 2 1 0</v>
      <v>1 -10 0 4</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 -8 0</v>
      <v>1 3 12 2</v>
      <v>1 2 8 1</v>
      <v>1 0 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 3 1</v>
      <v>1 1 2 2</v>
      <v>1 2 3 0</v>
      <v>1 4 4 0</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 3 1</v>
      <v>1 1 2 2</v>
      <v>1 3 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 3 4 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 3</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 4</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 2</v>
      <v>1 -4 -12 0</v>
      <v>1 0 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 -1 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 1</v>
      <v>1 -1 -6 0</v>
      <v>1 -1 -5 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 -1 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 1</v>
      <v>1 -1 -5 0</v>
      <v>1 1 3 2</v>
      <v>1 0 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
      <v>1 3 3 1</v>
      <v>1 4 5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 4 3 0</v>
      <v>1 3 4 0</v>
      <v>1 4 4 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 3</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 4 0</v>
      <v>1 2 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 5 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 -2 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 -6 1</v>
      <v>1 0 -3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 4</v>
      <v>1 2 0 3</v>
      <v>1 3 4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 2 3 0</v>
      <v>1 3 0 6</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 -6 -9 0</v>
      <v>1 -2 -4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 -14 3</v>
      <v>1 -7 -15 3</v>
      <v>1 -5 -10 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -3 0</v>
      <v>1 1 4 2</v>
      <v>1 -2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 2 2</v>
      <v>1 3 5 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 5 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 3 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 4 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 1 0 2</v>
      <v>1 3 5 0</v>
      <v>1 2 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 10 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 10 0</v>
      <v>1 2 2 0</v>
      <v>1 4 7 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 6 12 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -3 2 0</v>
      <v>1 2 0 4</v>
      <v>1 3 0 3</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 -2</v>
      <v>1 3 0 -1</v>
      <v>1 3 0 -3</v>
      <v>1 4 0 -3</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 2 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 -2</v>
      <v>1 2 -4 8</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 -3</v>
      <v>1 0 2 -4</v>
      <v>1 3 0 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 -2 2 -2</v>
      <v>1 1 0 3</v>
      <v>1 -2 2 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 5</v>
      <v>1 1 0 3</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 -4 4 2</v>
      <v>1 4 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 -2 0</v>
      <v>1 1 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 -2 0</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 2 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -1 0</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -4 0</v>
      <v>1 3 -1 0</v>
      <v>1 4 -3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -5 0</v>
      <v>1 4 -3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 10 -5 0</v>
      <v>1 0 1 2</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 -6 0 2</v>
      <v>1 -2 1 1</v>
      <v>1 4 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 2 2</v>
      <v>1 2 2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 1 0</v>
      <v>1 0 3 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 2 0</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
      <v>1 1 0 2</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
      <v>1 3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 4</v>
      <v>1 1 1 1</v>
      <v>1 1 0 -1</v>
      <v>1 0 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 2 3 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 2 0</v>
      <v>1 3 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 0</v>
      <v>1 0 4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -2 2 1</v>
      <v>1 -4 0 2</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 1 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 2</v>
      <v>1 -1 0 3</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 -1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 3 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -10 4 0</v>
      <v>1 1 0 2</v>
      <v>1 -4 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 -2</v>
      <v>1 1 0 2</v>
      <v>1 1 2 -2</v>
      <v>1 -2 1 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 -3 3 0</v>
      <v>1 -2 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -9 0 3</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 0</v>
      <v>1 1 -2 2</v>
      <v>1 -1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -6 2 0</v>
      <v>1 0 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 -2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 -1 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 6 0 0</v>
      <v>1 1 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/18_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5760666f"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -8 12 -6</v>
      <v>1 3 -4 2</v>
      <v>1 2 -3 2</v>
      <v>1 -4 8 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 1 2 -1</v>
      <v>1 0 -10 5</v>
      <v>1 0 -7 4</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 -3</v>
      <v>1 2 0 -2</v>
      <v>1 4 0 -8</v>
      <v>1 4 0 -7</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 0</v>
      <v>1 -5 10 2</v>
      <v>1 -3 6 1</v>
      <v>1 2 -2 0</v>
      <v>1 4 -7 0</v>
      <v>1 -1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -6 0</v>
      <v>1 -5 10 2</v>
      <v>1 -3 6 1</v>
      <v>1 3 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 3 1</v>
      <v>1 4 3 0</v>
      <v>1 0 2 3</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 0 -10</v>
      <v>1 2 0 -2</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 4 -8 0</v>
      <v>1 1 -2 2</v>
      <v>1 3 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 0 1 1</v>
      <v>1 5 -10 0</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 -9</v>
      <v>1 3 0 -8</v>
      <v>1 0 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 1 0 2</v>
      <v>1 -1 2 1</v>
      <v>1 -1 0 3</v>
      <v>1 -2 0 2</v>
      <v>1 0 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 -9</v>
      <v>1 2 0 -4</v>
      <v>1 0 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 4</v>
      <v>1 1 -1 -1</v>
      <v>1 0 2 1</v>
      <v>1 0 1 3</v>
      <v>1 1 0 1</v>
      <v>1 1 -1 3</v>
      <v>1 2 -2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 2 4</v>
      <v>1 0 -1 -3</v>
      <v>1 2 2 6</v>
      <v>1 0 -1 -4</v>
      <v>1 1 3 6</v>
      <v>1 0 3 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 5</v>
      <v>1 0 2 1</v>
      <v>1 1 -1 3</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 6</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 2 3</v>
      <v>1 0 5 5</v>
      <v>1 0 5 4</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 0 2 2</v>
      <v>1 0 0 4</v>
      <v>1 1 1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 3</v>
      <v>1 2 0 2</v>
      <v>1 1 1 1</v>
      <v>1 0 0 4</v>
      <v>1 1 0 4</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 0 4</v>
      <v>1 -2 0 -8</v>
      <v>1 -3 2 -6</v>
      <v>1 -3 1 -9</v>
      <v>1 0 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 4 -7 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 10 2</v>
      <v>1 3 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 3 -6 1</v>
      <v>1 1 -2 2</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -5 0</v>
      <v>1 2 -1 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 3 -5 0</v>
      <v>1 3 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -10 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -10 0</v>
      <v>1 2 -2 0</v>
      <v>1 4 -7 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 6 0 12</v>
      <v>1 0 0 -1</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -12 0</v>
      <v>1 0 0 1</v>
      <v>1 4 -5 0</v>
      <v>1 2 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -10 0 5</v>
      <v>1 2 2 -1</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -9 0</v>
      <v>1 -4 12 2</v>
      <v>1 -3 9 1</v>
      <v>1 2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 3</v>
      <v>1 1 1 0</v>
      <v>1 0 0 5</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 -5 5 0</v>
      <v>1 1 1 2</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -8 0</v>
      <v>1 2 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -4 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 5 -10 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 -9 0</v>
      <v>1 3 -8 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 2 2</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 1 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 3 1</v>
      <v>1 2 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 4 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 1 1 1</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 -2</v>
      <v>1 0 3 1</v>
      <v>1 1 4 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 6 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -4 -12 0</v>
      <v>1 -1 -5 0</v>
      <v>1 1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -4 -12 0</v>
      <v>1 1 1 2</v>
      <v>1 1 2 1</v>
      <v>1 0 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 0</v>
      <v>1 -1 -4 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -2 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 1 2 1</v>
      <v>1 -1 -6 1</v>
      <v>1 -1 -6 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 4 4 0</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 3</v>
      <v>1 2 1 0</v>
      <v>1 -2 0 4</v>
      <v>1 -1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 2</v>
      <v>1 1 2 1</v>
      <v>1 0 -3 0</v>
      <v>1 1 0 1</v>
      <v>1 -2 -6 0</v>
      <v>1 -1 -5 0</v>
      <v>1 -1 -4 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 0 6</v>
      <v>1 0 1 -2</v>
      <v>1 -1 0 -3</v>
      <v>1 0 2 -2</v>
      <v>1 -2 1 -5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 -1 -5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -3 1</v>
      <v>1 -1 -5 2</v>
      <v>1 -1 -6 0</v>
      <v>1 0 -4 0</v>
      <v>1 -1 -6 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 3 0</v>
      <v>1 2 1 0</v>
      <v>1 0 4 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 -6 -9 0</v>
      <v>1 -5 -8 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 -9 0</v>
      <v>1 -2 -4 0</v>
      <v>1 -4 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 2</v>
      <v>1 -4 -6 1</v>
      <v>1 -6 -9 0</v>
      <v>1 -2 -4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 -1 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 0 -1 1</v>
      <v>1 -2 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 6 0</v>
      <v>1 -1 -3 0</v>
      <v>1 -1 -4 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 2 3 2</v>
      <v>1 4 5 0</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 4 4 0</v>
      <v>1 2 3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 5 0</v>
      <v>1 2 4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 10 0</v>
      <v>1 0 0 1</v>
      <v>1 2 2 0</v>
      <v>1 4 7 0</v>
      <v>1 1 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 2</v>
      <v>1 -3 2 0</v>
      <v>1 10 -8 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 4 0 -2</v>
      <v>1 3 0 -3</v>
      <v>1 4 0 -3</v>
      <v>1 2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 5 0 -5</v>
      <v>1 4 0 -3</v>
      <v>1 0 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 5</v>
      <v>1 1 0 4</v>
      <v>1 -2 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 6</v>
      <v>1 -2 2 1</v>
      <v>1 0 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -2 0</v>
      <v>1 4 -4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 1</v>
      <v>1 2 3 0</v>
      <v>1 2 0 1</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -1 0</v>
      <v>1 4 -3 0</v>
      <v>1 2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 1 2</v>
      <v>1 2 1 0</v>
      <v>1 -9 0 3</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 1 1</v>
      <v>1 3 0 -2</v>
      <v>1 2 2 -2</v>
      <v>1 3 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 3 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 2 1</v>
      <v>1 2 2 0</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
      <v>1 0 1 2</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 1 -1 0</v>
      <v>1 -2 2 2</v>
      <v>1 -1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 -2 -2 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 2 1 0</v>
      <v>1 0 -6 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -2 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 2 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 -6 2</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 1 3</v>
      <v>1 2 1 0</v>
      <v>1 -10 0 4</v>
      <v>1 -3 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -4 2 0</v>
      <v>1 0 0 3</v>
      <v>1 2 0 2</v>
      <v>1 -2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 -4</v>
      <v>1 1 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 3 0</v>
      <v>1 -2 3 0</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
      <v>1 3 1 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 1 0</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 3 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -9 3 0</v>
      <v>1 0 0 2</v>
      <v>1 -2 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 1 0</v>
      <v>1 -6 2 0</v>
      <v>1 0 0 2</v>
      <v>1 4 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 2 0</v>
      <v>1 -1 1 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 6 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/19_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5583dbfd"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="2.14" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 -4</v>
      <v>1 4 0 -8</v>
      <v>1 4 0 -7</v>
      <v>1 1 2 -2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
      <v>1 -1 2 1</v>
      <v>1 -5 0 5</v>
      <v>1 -1 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 3</v>
      <v>1 3 0 -9</v>
      <v>1 3 0 -8</v>
      <v>1 0 2 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 1 2 3</v>
      <v>1 0 5 5</v>
      <v>1 1 1 1</v>
      <v>1 0 5 4</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 3 -6 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 1 -2 2</v>
      <v>1 4 -7 0</v>
      <v>1 3 -6 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -5 0</v>
      <v>1 2 -4 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 1 0 2</v>
      <v>1 0 1 1</v>
      <v>1 3 -4 2</v>
      <v>1 3 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -10 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 4 -7 0</v>
      <v>1 1 -2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 0 10</v>
      <v>1 0 0 -2</v>
      <v>1 1 2 2</v>
      <v>1 -1 0 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 8 -12 0</v>
      <v>1 0 0 1</v>
      <v>1 -10 15 2</v>
      <v>1 -6 9 1</v>
      <v>1 4 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 1 3</v>
      <v>1 1 1 0</v>
      <v>1 -10 0 5</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 1 1 0</v>
      <v>1 -12 0 6</v>
      <v>1 -1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 5 -10 0</v>
      <v>1 4 -7 0</v>
      <v>1 -2 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 1 1 0</v>
      <v>1 0 0 1</v>
      <v>1 -5 5 0</v>
      <v>1 -3 4 0</v>
      <v>1 -2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 3 0 4</v>
      <v>1 2 1 3</v>
      <v>1 -4 1 -6</v>
      <v>1 -6 0 -9</v>
      <v>1 -2 0 -4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 2 3 0</v>
      <v>1 2 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 3 1</v>
      <v>1 0 1 2</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 -9 0</v>
      <v>1 0 0 2</v>
      <v>1 2 -4 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 3 0</v>
      <v>1 1 2 1</v>
      <v>1 0 4 1</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 1 0 1</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 1</v>
      <v>1 0 1 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 1 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 6 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
      <v>1 1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -4 -12 0</v>
      <v>1 0 0 1</v>
      <v>1 -1 -5 0</v>
      <v>1 -1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -3 -10 0</v>
      <v>1 1 1 2</v>
      <v>1 -4 -12 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 1 1 2</v>
      <v>1 -2 -7 1</v>
      <v>1 -4 -12 0</v>
      <v>1 -1 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 3 4 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 -9 0</v>
      <v>1 -5 -8 0</v>
      <v>1 -4 -6 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 5 10 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -1 0</v>
      <v>1 1 4 2</v>
      <v>1 -1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 3</v>
      <v>1 2 1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -9 3</v>
      <v>1 1 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -6 2</v>
      <v>1 1 -2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 6 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 6 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -7 1 3</v>
      <v>1 2 1 0</v>
      <v>1 -10 0 4</v>
      <v>1 -6 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 1 2 0</v>
      <v>1 0 1 0</v>
      <v>1 0 0 1</v>
      <v>1 3 0 1</v>
      <v>1 2 1 0</v>
      <v>1 2 0 3</v>
      <v>1 3 0 3</v>
      <v>1 2 1 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 3 4 0</v>
      <v>1 1 0 2</v>
      <v>1 1 2 0</v>
      <v>1 0 0 1</v>
      <v>1 4 4 0</v>
      <v>1 3 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 1</v>
      <v>1 -6 1 2</v>
      <v>1 2 1 0</v>
      <v>1 -9 0 3</v>
      <v>1 -4 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 0 -4 2</v>
      <v>1 1 4 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 1 2 0</v>
      <v>1 3 2 0</v>
      <v>1 1 0 2</v>
      <v>1 -1 1 0</v>
      <v>1 -1 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 2 0</v>
      <v>1 2 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 6 0 0</v>
      <v>1 0 2 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/20_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="57603c2c"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 2 -2 0</v>
      <v>1 0 0 6</v>
      <v>1 0 2 1</v>
      <v>1 1 0 1</v>
      <v>1 0 1 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 4 -8 0</v>
      <v>1 0 0 1</v>
      <v>1 3 -4 0</v>
      <v>1 1 -2 2</v>
      <v>1 4 -7 0</v>
      <v>1 3 -6 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 1 0</v>
      <v>1 5 -10 0</v>
      <v>1 0 0 1</v>
      <v>1 2 -2 0</v>
      <v>1 1 -2 2</v>
      <v>1 4 -7 0</v>
      <v>1 2 -3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 2 0</v>
      <v>1 6 -12 0</v>
      <v>1 0 0 2</v>
      <v>1 1 -1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -4 -12 0</v>
      <v>1 0 0 1</v>
      <v>1 -3 -10 0</v>
      <v>1 -1 -3 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 -4 -12 0</v>
      <v>1 0 0 1</v>
      <v>1 5 15 2</v>
      <v>1 3 9 1</v>
      <v>1 -1 -5 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 5 0 10</v>
      <v>1 0 1 -2</v>
      <v>1 0 0 -1</v>
      <v>1 0 2 -2</v>
      <v>1 -1 1 -3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 0 0 6</v>
      <v>1 1 1 -1</v>
      <v>1 1 0 -1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 2 0</v>
      <v>1 5 -5 0</v>
      <v>1 4 -3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 4 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 4 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 1 3 0</v>
      <v>1 0 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 6 0</v>
      <v>1 2 1 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 3 1 0</v>
      <v>1 0 0 2</v>
      <v>1 2 0 1</v>
      <v>1 1 3 0</v>
      <v>1 0 2 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 2 3 1</v>
      <v>1 3 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 0 2 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 3 0 1</v>
      <v>1 2 2 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 1 3 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 4 1 0</v>
      <v>1 0 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/21_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5756a279"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 1</v>
      <v>1 3 2 0</v>
      <v>1 0 1 2</v>
      <v>1 1 4 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 5 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
      <v>1 1 4 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 6 0</v>
      <v>1 2 1 0</v>
      <v>1 0 0 2</v>
      <v>1 1 4 0</v>
      <v>1 1 1 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
      <v>1 3 1 0</v>
      <v>1 2 0 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 5 0</v>
      <v>1 0 0 2</v>
      <v>1 2 2 0</v>
      <v>1 0 3 1</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 5 0</v>
      <v>1 1 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 4 1 0</v>
      <v>1 3 0 1</v>
    </m>
  </m>
</data>


==> anc/Data/22_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="576030f7"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 0 6 0</v>
      <v>1 2 2 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 5 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
      <v>1 4 1 0</v>
      <v>1 3 0 1</v>
    </m>
  </m>
</data>


==> anc/Data/23_LatticePoints.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="5760320c"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 6 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/maximal_Polytopes.data.xml <==
<?xml version="1.0" encoding="utf-8"?>
<?pm chk="576033ba"?>

<data type="common::Set&lt;Matrix&lt;Rational, NonSymmetric&gt;&gt;" version="3.0" xmlns="http://www.math.tu-berlin.de/polymake/#3">
  <m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 2 0</v>
      <v>1 2 2 0</v>
      <v>1 1 0 2</v>
      <v>1 2 0 2</v>
      <v>1 2 2 2</v>
      <v>1 3 2 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
      <v>1 3 3 3</v>
      <v>1 2 3 0</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
      <v>1 3 4 0</v>
      <v>1 2 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 4 0</v>
      <v>1 3 0 4</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 2 5 0</v>
      <v>1 3 0 5</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 1 0 0</v>
      <v>1 4 6 0</v>
      <v>1 3 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 2 0 0</v>
      <v>1 2 4 0</v>
      <v>1 4 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 3 0 0</v>
      <v>1 1 3 0</v>
      <v>1 2 0 3</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 0 4 0</v>
      <v>1 0 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 4 0 0</v>
      <v>1 2 4 0</v>
      <v>1 1 0 2</v>
    </m>
    <m>
      <v>1 0 0 0</v>
      <v>1 6 0 0</v>
      <v>1 0 3 0</v>
      <v>1 0 0 2</v>
    </m>
  </m>
</data>


==> anc/Data/subpolylist4.pl <==
use application 'polytope';
use Benchmark qw(:all);


# prints a progressbar
# @param Int got : the amount of stuff you have already got
# @param Int total : the total amount of stuff
# @param String text : additional text behind the bar.
sub progress_bar {
    my ( $got, $total, $text) = @_;
    my $width = 10;
    my $char = '=';
    local $| = 1;
    printf "|%-${width}s| $got/$total | %-80s \r",
    $char x (($width)*$got/$total). '>', $text;
}


# Creates a list of polytopes by removing one vertex and taking
# the convex hull over all the remaining lattice points.
# @param Set<Matrix<Rational>> input_polys a set containing all the vertices of the input polytopes
# @return Set<Matrix<Rational>> ouput_polys a set containing all the vertices of the ouput polytopes,
#                           but with one vertex removed
sub subpolylist_step($) {
my ($input_polys) = @_;

# variables for progress bar and timing
my $numPolys = $input_polys->size;
my $date=localtime(time);
print "subpolylist: started $date\n";
my $t0=Benchmark->new;

# Initializing the output set
my $output_polys = new Set<Matrix<Rational>>();

# For every polytope do:
#for (my $l=0; $l<scalar(@input_polys); ++$l){
my $l=0;
foreach my $vertices (@{$input_polys}){
    ++$l;
    # calc the lattice points
    my $tmpPoly = new Polytope(POINTS=>$vertices);
    prefer_now "projection"; my $latticePoints= new Set<Vector>(rows($tmpPoly->LATTICE_POINTS));
    progress_bar($l,$numPolys, "start removing vertices -- $date");

    # For every vertex do:
    my $num_verts = $vertices->rows();
    my $vert_i = 0;
    foreach my $v (@{rows($vertices)}){
	# progress bar printing
	++$vert_i;
	$date=localtime(time);
	progress_bar($l,$numPolys, "removing vertex $vert_i from $num_verts -- $date");	

	# create the convex hull over all lattice points
	# but without this vertex and check if [[LATTICE_WIDTH]] is 1
	my $tmpPoly = new LatticePolytope(POINTS=>($latticePoints-$v), BOUNDED=>1);
	next if (!$tmpPoly->FEASIBLE || $tmpPoly->LATTICE_WIDTH <= 1);

	# calc the affine lattice normal form and add the polytope
	# to our list (if it is not already there)
	my $outVertNorm = new Matrix(affine_lattice_normal_form($tmpPoly));
          # here we add $vertTnorm to the set
	  # but since we deal with sets, we do not take care of douplicates
	$output_polys += $outVertNorm;
    }	
}

# timing stops
my $t1=Benchmark->new;
my $t=timediff($t1,$t0);
printf "subpolylist: stopped %-80s\n", "$date";
print "  time: ".timestr($t)."\n";

# making the hash to a perl array
return $output_polys;
}

# Creates all lists of polytopes by successive removing one vertex and taking
# the convex hull over all the remaining lattice points.
# @param Set<Matrix<Rational>> input_polys a set containing all the vertices of the input polytopes.
#                                          They need to have the same number of lattice points
# @param Set<Matrix<Rational>> additional a set containing some polytopes which should be added at
#                                         the right time
# @param String path the path where all the lists should be saved
# @return void
sub subpolylist($$$){
    my ($list, $add_list, $path) = @_;

    # prepare a hash, with the polytopes associated to the number of lattice points
    my %hash = ();
    foreach my $verts (@{$add_list}){
	my $p = new LatticePolytope(POINTS=>$verts, BOUNDED=>1);
	my $n_lattice = $p->N_LATTICE_POINTS;
	if(exists($hash{"$n_lattice"})){
	    $hash{"$n_lattice"} += $verts;
	}else{
	    $hash{"$n_lattice"} = new Set<Matrix<Rational>>($verts);
	}
    }

    # check with how many lattice points we start
    my $n_lattice = new Polytope(POINTS=>$list->[0], BOUNDED=>1);
    $n_lattice = new Integer($n_lattice->N_LATTICE_POINTS);

    # iterate till the end
    while($list->size != 0){
	print "\n=== $n_lattice -> ".($n_lattice-1)." ===\n";

	# check if there are some polytopes to add
	$list += $hash{"$n_lattice"} if(exists($hash{"$n_lattice"}));
	$list = subpolylist_step($list);
	--$n_lattice;

	save_data($list, $path."/".$n_lattice."_polys.data");
	print "found ".$list->size." polytopes.\n";
    }
}



#			if ($L->size!=(($L+=$T)->size)){    #TODO Check if element is in set.. 
#			$L+=$T;
#			my $matT = new Matrix($T);
#			my $polyT = new Polytope(POINTS=>$matT);
#			my @vertT = sort(@{$polyT->VERTICES});
#			my $vertT = new Matrix(\@vertT);
#			$LM = $LM/new Matrix<Matrix>([[$matT,$vertT]]);
#			}






==> anc/index.txt <==
-------------
Research-Data
-------------

In the subdirectory Data/ you can find the research data belonging to the paper

    The Finiteness Threshold Width of Lattice Polytopes, by
    Monica Blanco, Christian Haase, Jan Hofmann, Francisco Santos. 
    http://arxiv.org/abs/1607.00798v3
    Accepted (December 2020) in Trans. of the Amer. Math. Soc.


The data was computed using polymake (http://www.polymake.org/). The polytopes in the lists below are all in standard form as used in polymake and described in 

    Normal forms of convex lattice polytopes 
    Roland Grinis, Alexander Kasprzyk
    http://arxiv.org/abs/1301.6641


------------------------------------------------------------------------
List of all hollow lattice 3-polytopes with width ≥ 2 that are contained 
in a maximal one, depending on their number of lattice points
------------------------------------------------------------------------

The following files consist in lists of matrices containing the vertices of the polytopes as rows. 

    Data/04_LatticePoints.data.xml
    Data/05_LatticePoints.data.xml
    Data/06_LatticePoints.data.xml
    Data/07_LatticePoints.data.xml
    Data/08_LatticePoints.data.xml
    Data/09_LatticePoints.data.xml
    Data/10_LatticePoints.data.xml
    Data/11_LatticePoints.data.xml
    Data/12_LatticePoints.data.xml
    Data/13_LatticePoints.data.xml
    Data/14_LatticePoints.data.xml
    Data/15_LatticePoints.data.xml
    Data/16_LatticePoints.data.xml
    Data/17_LatticePoints.data.xml
    Data/18_LatticePoints.data.xml
    Data/19_LatticePoints.data.xml
    Data/20_LatticePoints.data.xml
    Data/21_LatticePoints.data.xml
    Data/22_LatticePoints.data.xml
    Data/23_LatticePoints.data.xml

-------------------------------------------------------------
List of all maximal hollow lattice 3-polytopes with width ≥ 2
-------------------------------------------------------------

The above lists were computed taking as input the list of maximal hollow lattice 3-polytopes, contained in the following file:

    Data/maximal_Polytopes.data.xml

This list was computed in:

    Notions of maximality for integral lattice-free polyhedra: the case of dimension three
    Gennadiy Averkov, Jan Kruempelmann, Stefan Weltge
    https://arxiv.org/abs/1509.05200
    Math. Oper. Res. 42 (2017), no. 4, 1035–1062.

----------
Algorithms
----------

This file contains the code used to compute the lists:

    Data/subpolylist4.pl


